Tests for qualitative features in the random coefficients model

The random coefficients model is an extension of the linear regression model that allows for unobserved heterogeneity in the population by modeling the regression coefficients as random variables. Given data from this model, the statistical challenge is to recover information about the joint density of the random coefficients which is a multivariate and ill-posed problem. Because of the curse of dimensionality and the ill-posedness, pointwise nonparametric estimation of the joint density is difficult and suffers from slow convergence rates. Larger features, such as an increase of the density along some direction or a well-accentuated mode can, however, be much easier detected from data by means of statistical tests. In this article, we follow this strategy and construct tests and confidence statements for qualitative features of the joint density, such as increases, decreases and modes. We propose a multiple testing approach based on aggregating single tests which are designed to extract shape information on fixed scales and directions. Using recent tools for Gaussian approximations of multivariate empirical processes, we derive expressions for the critical value. We apply our method to simulated and real data.

==> anc/2dTestdata.csv <==
#  #1,  #2,  #3,
7.469090968122145124e-01,3.201269542601795637e-01,9.473746530048715586e-01
-8.822802343450042439e-01,2.511482022120930524e-01,-9.679486456034914754e-01
3.562486414690844150e-01,-4.062136521561692248e-01,9.137781288704314164e-01
-6.944057064907545040e-01,-3.032976762617020094e-01,-9.528958597739061176e-01
-2.375856970494888420e-01,-9.815054122129736047e-01,1.914343903185654061e-01
-5.329325438142445970e-01,-1.996346006216632440e-01,9.798704129805272389e-01
1.681313270761515488e+00,3.490901156395319616e-01,-9.370891585984645333e-01
2.887273099996369718e-01,-3.486275305485580511e-01,9.372613535954708031e-01
1.213379200321631934e+00,-7.870334579535886999e-01,-6.169103144393167648e-01
4.914900161909629972e-01,-8.654821127625067501e-01,5.009398292092049898e-01
-5.290235381485999255e-01,-9.643302652184240764e-02,9.953394754533940736e-01
2.312867677225138863e-01,-5.698058124434870475e-01,-8.217793719153685394e-01
1.637089028208622010e-01,3.055140537102574716e-01,9.521875671240020989e-01
1.277140520633023968e+00,9.977466468820044287e-01,-6.709417736075684591e-02
3.599352692965951395e-02,-2.166616608393168164e-01,9.762467540137323985e-01
-8.786549254780262608e-01,-7.743378182157890643e-01,6.327724261381904025e-01
-1.143264101466403559e-01,6.210506031516505043e-01,-7.837704691585228867e-01
-1.867893164798677841e+00,5.287553785965732889e-01,-8.487742630435930469e-01
2.984053395214333326e-01,-9.794656803675086953e-01,-2.016109644394702693e-01
-5.019455514801118845e-02,7.411400544693078629e-01,-6.713504447464314628e-01
-3.667380360335601441e-01,2.595367191788873207e-01,-9.657332402883621603e-01
1.338558183105491350e+00,2.539530146411336786e-01,-9.672165560797024719e-01
-4.659188181925652539e-01,9.937459211653852931e-01,-1.116648743659341692e-01
4.349126557398527160e-01,7.151398331913179085e-01,-6.989814153345523806e-01
-5.056620184666819895e-02,9.997589734207953382e-01,2.195438599909907071e-02
-6.244668657577706616e-02,8.151028168818756914e-01,5.793163193897020724e-01
4.464488192065783068e-01,6.461077884575733288e-02,-9.979105407084066792e-01
3.035519508308966441e-01,9.646510367363773097e-01,2.635306003549349185e-01
6.696476096721071247e-01,3.949211237825263066e-01,9.187150298054052033e-01
1.563944575628065881e+00,5.266710091573456598e-01,8.500692019554544343e-01
1.472485100493780674e+00,2.344024558577166850e-01,9.721396446436443295e-01
-1.756309691713570098e+00,-9.713364012261722635e-01,-2.377090567332017790e-01
9.463284397911719825e-01,-2.534966271990118925e-01,9.673362703831203113e-01
9.672868504645071308e-02,-9.956413214901845832e-01,-9.326499311788416513e-02
-5.451168014485771041e-01,-1.394876748457200277e-01,9.902238073113243111e-01
1.558019663546057476e+00,9.632030370477102643e-01,2.687748303358543644e-01
-3.690861038944418526e-01,3.535812392427161166e-01,9.354038204196010176e-01
9.193024381156688074e-01,-5.155265638441061116e-01,-8.568735974291008528e-01
4.909332635901269559e-01,-9.987402862225686073e-01,-5.017808960155453746e-02
-2.425846851632798840e-01,-9.682672414340607325e-01,-2.499170845814152331e-01
8.039616572992498433e-01,-5.944792071781658249e-01,-8.041109825346370865e-01
6.053739090689822522e-01,6.780387556766163115e-01,-7.350261531404891358e-01
1.876087140403792652e-01,9.371254614794227722e-01,3.489926495601003431e-01
-1.457007992886301118e-01,5.756387991860654196e-01,8.177040863733191500e-01
-6.810846986987542095e-01,-9.303599380751444992e-01,-3.666474950477818795e-01
-2.233245789815769267e-01,-7.172848011492555242e-01,6.967801045095023404e-01
6.770209784462096758e-01,-6.493880966760480211e-01,7.604571650628717538e-01
9.926825502000418133e-01,4.224124301824548101e-03,9.999910783471434028e-01
8.328502640211693508e-01,6.866171405293114427e-01,-7.270191897958071525e-01
-4.002149331771422958e-01,5.438395761926815286e-01,-8.391892011737069890e-01
2.849109101032417102e-01,9.892315969658983521e-01,-1.463586265455457947e-01
5.409901945406447865e-01,-1.033889459829864937e-01,-9.946410035025335938e-01
7.474034210014578461e-01,8.559495409834789736e-01,5.170593614761962442e-01
3.814477600726166595e-01,2.345795241228723106e-03,9.999972486185580989e-01
8.232393902612150649e-01,5.288733002102495862e-01,8.487007908118850974e-01
-7.493788354303650978e-01,-9.817646278301392915e-01,-1.901005406135079234e-01
7.690155742333333322e-01,-9.148758774436690500e-01,4.037352212424334397e-01
4.594484183828488333e-01,-2.057258487187113849e-01,9.786096643549796470e-01
-4.707421892754118931e-01,-3.532020397802901335e-01,-9.355470694171632573e-01
-3.230288571960870936e-01,-1.528753518785128385e-01,9.882454790121839583e-01
7.247168256316954826e-01,4.495364443522447684e-01,-8.932619913547991120e-01
-1.857873796662885546e-01,8.627403741989760899e-01,5.056471563521451884e-01
-9.243722192827769080e-01,-3.472514439950742937e-01,9.377720590011923152e-01
1.128271704549108634e-01,-9.140289470607323441e-01,-4.056489663921862276e-01
1.086343029969506629e-01,-9.725340452525573776e-01,2.327606728480923759e-01
4.770610019860256346e-01,-7.532512586044373681e-02,9.971590271436689967e-01
-8.887563181050768257e-01,-9.171079310354580683e-01,-3.986389880980803491e-01
-1.490247817010891040e+00,-9.634725269487506294e-01,-2.678071877582619553e-01
-1.412785348974558541e+00,-8.933711370889568792e-01,4.493194981484603390e-01
-4.209319286469740962e-01,7.721696127440766944e-01,6.354164690615617950e-01
-6.389404924707355882e-01,3.683612844999674119e-01,-9.296827222668677670e-01
1.449756678923892483e-01,9.597688303923946895e-01,-2.807913677576551748e-01
-7.622946894591124956e-01,-6.736120306270659830e-01,7.390851318992155417e-01
-9.436605744880605107e-01,6.779977154387731852e-01,7.350640093623168614e-01
-5.343126584313240279e-01,7.474975569135493547e-01,6.642645575433593352e-01
6.980975994693051634e-01,6.240500742964263381e-01,-7.813843515009912810e-01
4.919095308024380719e-02,2.854997567429009009e-01,-9.583787815366867635e-01
3.294945601971113747e-02,-5.480747308960978170e-01,8.364293690163981942e-01
-8.659165330997836696e-02,-8.181652539095076726e-01,5.749831452270499632e-01
2.049120115576819057e-01,1.337481925468015365e-01,9.910153485140700269e-01
-8.304762077337569659e-01,5.833084865841239169e-02,9.982973064647572281e-01
2.636716363953842679e-01,5.345997419483887736e-01,-8.451053874569230961e-01
3.558278840000556054e-01,-8.452758883748276997e-01,-5.343301156889305181e-01
-3.248386721632486873e-01,-8.297335901539966141e-01,-5.581596271409815513e-01
-1.427225601087499518e-01,9.985987424562459136e-01,-5.292023776216615155e-02
7.746636205558412591e-01,-9.921776873770120631e-01,1.248336359768638520e-01
-7.981618498042922782e-01,5.006343331880069858e-01,-8.656588614653000224e-01
-1.401500973661678473e-01,1.754808052893662151e-01,9.844828525550841647e-01
4.835621565467335126e-01,-9.880293152949575219e-01,1.542662377766999271e-01
-1.396593768641838512e-02,-9.557199410642801540e-01,2.942777501818459873e-01
-4.751848064707910879e-01,-7.858966962799317502e-01,6.183578112842827990e-01
7.561692814329370460e-01,5.090821974740815659e-01,8.607179074557239629e-01
-1.201251561182114180e+00,-8.571051846858837031e-01,-5.151414392034261436e-01
-8.181446005980630432e-01,-7.406571421730405447e-02,9.972533629812840861e-01
-1.081241419830410777e+00,-8.352790669586287464e-01,-5.498262273670859734e-01
2.205386424276756241e-01,8.074706396572738365e-01,-5.899077606638796212e-01
-4.023643389583297925e-02,8.848431386724554537e-01,-4.658890639887116603e-01
1.258088599876315605e+00,4.372594809686319861e-01,-8.993353914436162944e-01
-6.398181586585501845e-01,5.401611652884432679e-01,-8.415615934168045875e-01
1.453003058671568093e-01,9.952439047227995550e-01,9.741442455876361817e-02
9.031147601466458230e-01,9.867247775976499824e-01,1.624013955447062285e-01
6.894708404330575080e-01,-5.255198422165336947e-01,-8.507813440812566075e-01
-4.268557541135470923e-01,7.151154239718328087e-01,-6.990063879519169410e-01
5.461399096085634008e-02,-9.354293890249957277e-01,3.535135897646980996e-01
-6.018901256477400263e-01,-7.188254182453588381e-01,-6.951906343474321126e-01
-1.810513422797437599e-01,9.985035972770232027e-01,5.468606975130144848e-02
7.857901836954863661e-01,9.897627701067606143e-01,-1.427223139897604853e-01
1.581734358869795742e-01,6.782202722886992996e-01,-7.348586682190273445e-01
4.747262590905509949e-01,-9.821329961412265108e-01,1.881881449259157624e-01
-2.272189192693520599e-01,9.899854560726720765e-01,-1.411693903244729265e-01
2.965643186150073163e-01,7.832363510375415228e-01,-6.217240693534368257e-01
-6.096454381927812749e-02,8.863160408185423167e-01,-4.630808523225118933e-01
4.582828476992886757e-02,-9.955158306915907751e-01,-9.459508889171711066e-02
-1.746236215733442676e-01,-2.236796474057866635e-01,-9.746627187578392748e-01
2.759834570590614100e-01,7.602023586173831671e-01,6.496863658355218618e-01
4.008119486967598455e-01,-1.291535728769998559e-01,-9.916246036747502490e-01
-2.813569025737326923e-01,-5.502807153068359769e-01,8.349797209282372457e-01
5.662520002443308664e-01,7.968437001418490206e-01,-6.041854992833300964e-01
3.211922301523504331e-01,9.996410101044664875e-01,2.679274001146344369e-02
1.331042005935441641e-01,-9.975044076500798607e-01,7.060422592637975725e-02
3.037868209972348077e-01,9.712192344138176336e-01,-2.381873185218683353e-01
5.033111532366628393e-02,-3.261301183542133497e-01,-9.453248890737335763e-01
-9.026407412234827010e-02,9.979945291706230348e-01,-6.330023495617097262e-02
1.552032803433778252e-01,6.324640354128084896e-01,-7.745897261837041414e-01
-1.624882025614723391e-01,-3.353954704353280802e-01,-9.420774269726798211e-01
-1.592525431509886236e+00,-7.856951856296645609e-01,-6.186138337269599941e-01
-1.238643879947019188e+00,5.997038822714039208e-01,8.002220026896325056e-01
-1.441732829580504582e-01,6.910594000365463119e-01,7.227979701279803049e-01
-7.405790988775998174e-02,3.102076504519770128e-01,-9.506688243552873230e-01
-6.181148652979434610e-01,3.550449788448115096e-01,9.348492193916018156e-01
-5.780177939446857760e-01,3.600951371443764093e-01,-9.329155868592682310e-01
4.192646348555655877e-01,-2.451463765231771952e-01,9.694860772994919884e-01
-2.815828418080911222e-01,9.974225062472196202e-01,7.175196186527038611e-02
3.137787915533803429e-01,9.958886478449862079e-01,-9.058587689858166314e-02
-5.529055389754378158e-01,8.958601890461437289e-01,-4.443360458956798209e-01
3.835244659231668019e-02,-9.144316230493255704e-01,4.047404189939228791e-01
-4.449965347943861671e-01,-6.809068891489671316e-01,7.323699941351202725e-01
3.650695426403374189e-01,7.136371444687760190e-01,-7.005155430355927137e-01
1.083495031369571704e+00,-4.136804925281781231e-01,9.104221274231223404e-01
-2.223316634712725337e-01,-7.743748697750827414e-01,-6.327270826042011853e-01
1.278141982214888950e+00,-2.631629867458519789e-01,9.647513889116732244e-01
8.497112145595850929e-01,4.830153368449692231e-01,-8.756118914065414982e-01
-9.527129852998744708e-01,6.810789266117323049e-01,-7.322100079385767124e-01
1.341729953858105118e+00,-6.431789610699339965e-01,-7.657158898945484182e-01
5.942149258922692079e-01,-9.836668292650282419e-01,1.799988027840345728e-01
7.393711524928131551e-01,-8.899229989292355425e-01,4.561107935324440477e-01
1.202781355090712712e+00,-7.292441383246930364e-01,-6.842535982507332859e-01
-3.087546730665791106e-02,-5.030701314143053438e-01,8.642455917612733574e-01
1.237812003286627771e+00,4.650669273115718427e-01,8.852755238460923159e-01
3.548037019085887311e-01,7.874132806632470061e-01,-6.164254419109763683e-01
-1.891848527036495975e-01,-1.727381024137281951e-01,-9.849677903233711174e-01
-4.683839752518652033e-01,-7.893783833700668273e-01,-6.139069700435562105e-01
9.952110064812831336e-01,5.886926133806280603e-01,8.083569798987859656e-01
4.258251916981320440e-01,-5.069556605185800979e-01,8.619721331157812472e-01
5.047778427794137324e-01,-9.554475951410990042e-01,2.951607916697110978e-01
-3.332872371757195085e-02,-7.226334084217760356e-01,-6.912314786182170989e-01
-2.334147226350080651e-01,-8.507122187764287746e-01,-5.256317349860886168e-01
-4.188160208991273947e-01,-9.829535134961667753e-01,-1.838542637676405800e-01
1.146762590852360209e+00,9.910760274848429141e-01,-1.332978159793434814e-01
-2.676858740395400282e-01,3.533674520405167829e-01,-9.354846037420354588e-01
2.010271175654082310e+00,5.373367325232454306e-01,8.433677939554261593e-01
3.834380290748752862e-01,4.257674457657552036e-01,9.048326265813499969e-01
6.607271752628166572e-01,-3.555310076763101290e-01,9.346644866371395244e-01
-4.985807866532404042e-01,-9.675092420091913059e-02,9.953086248326535879e-01
-3.553722314407574134e-01,8.074271507801349390e-01,5.899672839938442381e-01
2.229102758863817924e-01,8.746543704041016554e-01,4.847470807885329025e-01
-6.655479248483165966e-01,-5.992565191556618043e-01,-8.005570712006983003e-01
1.091014099056231590e+00,3.979064364049602481e-02,-9.992080387380173345e-01
4.406416919807749077e-01,3.699885828255727871e-01,-9.290363010015939560e-01
2.062276137076001881e+00,8.927437326263754080e-02,-9.960070713998787628e-01
-4.486153865220610659e-01,-8.747186948071972168e-01,-4.846309987555412757e-01
6.237070988994959375e-01,9.880916106247591424e-01,-1.538667248399385734e-01
-2.287691769383105034e-01,8.067303659564137863e-01,-5.909197209806341666e-01
-6.152075794505795781e-01,7.418598594602694718e-02,9.972444231426996764e-01
-3.964346124319838016e-01,-9.833349081760671684e-01,-1.818033508007084742e-01
3.953525280042645418e-02,-5.999749799028102348e-01,8.000187644615733840e-01
4.520249951669541577e-01,-3.987394702723572881e-01,9.170642479384527590e-01
6.708517458551989110e-01,-9.990246726318038339e-01,4.415544669593166743e-02
1.299238561793197300e-01,9.965782634814784879e-01,8.265449023640962511e-02
-2.519250907061735267e-01,-2.160883081068095107e-03,-9.999976652894295714e-01
3.530995925455682749e-01,3.275646053509075895e-01,-9.448287830719934721e-01
-9.330648534333852995e-01,6.577349559283239833e-01,-7.532494459008687304e-01
8.672269899487208278e-01,9.133299128600933514e-01,4.072204197667083636e-01
-1.082036350706030658e+00,3.276841901930110379e-01,9.447873154829877773e-01
-1.554260125236863743e+00,-5.522824130421153388e-01,8.336570855240050815e-01
1.485688301536710609e-01,-9.609724274733678628e-01,2.766441642904159393e-01
3.474294901463682028e-01,4.806667942275850147e-01,-8.769033201710302317e-01
-4.054313319827618223e-01,2.165951691156485781e-01,9.762615083653373160e-01
1.732537413389074965e+00,-6.925282877634547640e-01,-7.213907198234653650e-01
2.210577859990054406e-01,-9.817573804177760488e-01,1.901379656860413547e-01
8.609715363369335739e-01,8.985340768455798433e-01,-4.389037625120815189e-01
-2.751364685041656766e-01,3.868163724451919028e-01,9.221567621659251257e-01
5.469009352661293732e-01,8.923457686612776829e-01,4.513524444957769943e-01
-3.105750000224538621e-01,-6.951236653998662529e-01,-7.188901792353648013e-01
1.731592650572953973e-01,-4.587167706367911713e-01,-8.885825365921578012e-01
3.011024084399641643e-01,-8.515950140949628544e-01,5.242002784896245826e-01
1.176457365089059959e+00,7.848479733113340462e-01,-6.196883561832443599e-01
7.494073591277579383e-02,5.934097917661644850e-01,-8.049005025691295945e-01
-8.014573718070933106e-02,-9.385215313739986298e-01,-3.452207049807476391e-01
7.165984980521662440e-01,7.631289052973482256e-01,-6.462462950761659330e-01
2.257118026948302103e-01,7.749104715512733499e-01,-6.320710095236002912e-01
7.071042635308422142e-01,-9.142455608664692424e-01,-4.051605292176856388e-01
1.779297310530404408e+00,2.672499562244576299e-01,9.636272416749256386e-01
-3.605506924597098872e-01,-6.348391008838517591e-01,7.726443657912627216e-01
9.178011081214977607e-02,-6.259583603559004672e-01,7.798564810915868950e-01
-1.091935964536230985e+00,-5.543116088955680754e-01,8.323092215298391050e-01
1.313331883594255345e-01,5.093766466274221028e-01,8.605436838828126600e-01
-4.303707446704124751e-01,-9.675741220267857212e-01,2.525872490528662806e-01
4.879022453852990271e-01,3.596120206640595063e-01,-9.331019207963897610e-01
-2.542626571332306518e-01,9.971423665912897416e-01,7.554535557347007158e-02
1.956897245624436565e-01,8.731725438328363786e-02,-9.961805544613712149e-01
6.618559620529462784e-01,-6.342939839112876621e-01,7.730919363012054291e-01
-1.044210235965116418e+00,-4.065654311811527921e-01,-9.136216668668072360e-01
9.368296542761362922e-01,9.130713191462394018e-01,4.077999094562752558e-01
3.462591021730294649e-01,-9.999740971196884320e-01,7.197575262822481119e-03
4.402307286264355302e-01,9.795610636870007992e-01,2.011470171501224258e-01
8.335193197063627268e-01,-9.077276533814698789e-01,4.195598971381441222e-01
5.789087555758360981e-01,-8.126309031067051603e-01,5.827787018379967376e-01
-4.252910546301184175e-02,9.929451062747020051e-01,1.185749380144085208e-01
-9.437508067899040842e-01,-9.996037894608396090e-01,2.814718628085968039e-02
-9.012004863563868318e-01,9.151330859235415893e-01,4.031518759078963066e-01
-3.107080700780597837e-01,8.261367241263928296e-01,5.634697090791236374e-01
-2.207699932186290848e-01,-3.411037515420851096e-01,9.400256542690287320e-01
-2.286701765449869472e-01,-8.107826795009561716e-01,5.853472871904761288e-01
-7.989680291694655212e-01,-8.900513799496651002e-01,4.558602209556093521e-01
6.972067077827429626e-01,-9.094213843192552327e-01,4.158758778083305185e-01
1.162330876685447434e+00,9.974981782065047708e-01,-7.069218114264111397e-02
2.187007415634953933e-01,-5.060687339135639951e-01,8.624931515989691100e-01
-2.993097883769342826e-01,6.937669907842853867e-01,-7.201995296430825366e-01
5.160123868188039031e-01,2.321226126780877586e-01,-9.726865336188726952e-01
3.815227359705777310e-01,-6.158181398688168384e-01,7.878883287677957981e-01
4.575942319665542435e-01,-1.362203833168373901e-01,-9.906785589529097935e-01
5.573028481943353984e-01,-9.961674139059780719e-01,8.746704220376760874e-02
-4.552191884563144830e-02,-4.975033858308035573e-01,-8.674620343778087772e-01
4.481463314932310760e-01,9.003811753277921603e-01,4.351019870275745771e-01
-3.135114098053442544e-01,-8.242714101841492891e-01,-5.661948801897046524e-01
-5.772803240993748530e-02,6.255983009816894480e-01,7.801453491554144470e-01
-7.700331979323263298e-02,1.349297002805457391e-01,-9.908551740704603095e-01
-1.090250626991241534e-01,9.847565423180886235e-01,-1.739383579367200783e-01
-4.412582834027206080e-01,7.034077313712616686e-01,7.107865808012521214e-01
-3.035447237857708536e-01,6.389428372028911340e-01,7.692542172696356095e-01
-3.505620371231095156e-01,-2.254340012941667137e-01,9.742584416162385352e-01
9.116529061181739557e-01,8.726455608978446188e-01,4.883540980121761077e-01
1.160372293742667260e+00,-7.722647716890107539e-01,-6.353008125353848401e-01
-8.366457338548827227e-02,-7.788524651732768866e-01,-6.272071727057252355e-01
2.226504392317229519e-01,-6.009620694190134227e-01,7.992775432348996345e-01
-5.394217330090518292e-01,-9.828635027230557819e-01,1.843348448204131518e-01
-1.101275948181456243e+00,-2.989036023307087842e-01,-9.542833104030089553e-01
-2.717284003686342153e-01,-7.585314963235364472e-01,-6.516363779633368436e-01
-1.099184746552349656e-01,8.148974562956564638e-01,-5.796051550175072009e-01
-9.608301615127627926e-01,5.263217797841854839e-01,8.502854721355689316e-01
7.971090100669278034e-01,9.863810343382377610e-01,1.644763055817711206e-01
3.184033659990718745e-01,9.996622934393768478e-01,2.598651718728883786e-02
-1.206300426099735867e+00,4.222605811937731879e-01,9.064744903028969514e-01
2.086343550514476508e+00,-2.848935520555212486e-01,-9.585591604054430892e-01
-1.096698853056142786e-01,3.159734119561841692e-01,-9.487680448543613920e-01
-7.355697219657294506e-01,-9.999794360937632742e-01,6.413063979033351882e-03
2.815094188117592822e-01,4.710713453665129058e-01,8.820951125443239338e-01
-2.085741800909376997e-02,-3.421212650441036174e-01,-9.396558093284063107e-01
-8.780129142695273226e-01,-1.701356200891736559e-01,9.854206567638372771e-01
3.345551920214846486e-01,9.402505830948074683e-01,-3.404832462689972861e-01
-5.301464579878474304e-01,9.215224316697432361e-01,3.883251317253150758e-01
-2.856314886189275648e-01,1.433638180208100521e-01,9.896700539485349113e-01
3.657871487360406237e-01,2.811919947117373295e-02,-9.996045771309274297e-01
1.119149014553137311e+00,9.390390154820187352e-01,3.438105981533451372e-01
7.834747928606323741e-01,5.385647993833558855e-01,8.425840948327742996e-01
8.268812142487124150e-01,9.658872917675460634e-01,-2.589628150950545882e-01
-7.261805870305555466e-01,-5.716350564179059068e-01,-8.205079903779716188e-01
4.586348608269176230e-01,-9.845605272308469713e-01,-1.750444749739807071e-01
7.683295825494873554e-03,8.311439357416112728e-01,5.560573334467806550e-01
-1.748458439578322920e+00,-7.390749161072900364e-01,-6.736232391930984109e-01
-2.207114158825909112e-01,-9.042609530282424979e-01,4.269802440727845649e-01
5.430695297483656425e-01,9.999788408921010952e-01,6.505210841309530707e-03
6.726228896789936407e-01,8.090324839805714818e-01,5.877639320885778007e-01
1.705686381803504847e+00,4.527063852080775441e-01,-8.916596485160891428e-01
-2.907916722376330254e-01,8.498819813696480985e-01,5.269730711746104523e-01
1.064090578019605715e+00,4.334068809593997762e-01,-9.011983552676096076e-01
3.790805280241371644e-01,3.784486458518358520e-01,-9.256222893021276432e-01
-1.377586214113603269e+00,6.729417644919631902e-01,7.396954654467223778e-01
-2.532860907679815310e-01,-5.365294909412082758e-01,-8.438815706900868463e-01
-5.538534756237761814e-01,7.113233061871371277e-01,7.028649614790882794e-01
-2.245740079924130050e-01,-8.685389085941715992e-01,4.956209885164723494e-01
-8.315029055122744595e-01,9.858234490373430914e-01,1.677859568858994788e-01
9.408812725653366016e-01,7.177560085052289152e-01,6.962947021589649399e-01
-1.301645760001516328e+00,-6.929405814743088143e-01,-7.209946952273967868e-01
-6.919798782211665777e-01,-7.466226482327731340e-01,-6.652477892829713468e-01
-6.202065661159935628e-01,8.684048794084833212e-01,-4.958557909508948258e-01
9.489208678125963248e-01,7.655509340611446056e-01,-6.433752927787241838e-01
1.434619228628084775e+00,9.436766517271132360e-01,3.308691236502805388e-01
-1.817319642535304425e+00,8.335156858972317950e-01,5.524957930729130773e-01
-3.148442540731120065e-01,9.211572344445877469e-01,-3.891906337906898550e-01
2.576977116000122026e-01,9.983456141580604459e-01,5.749812772051909188e-02
-2.718820744176487780e-01,9.148155702091809172e-01,-4.038718515851918434e-01
-4.761176832256625024e-01,9.317235162248596048e-01,-3.631684035176847014e-01
8.927064973771182688e-01,-7.772226020073440544e-01,-6.292257360669012423e-01
-6.775584102571977629e-01,9.037537433128487452e-01,-4.280527671304245052e-01
-1.066529723085545722e+00,-9.155851206017303623e-01,4.021242182867314496e-01
-1.322281611210015306e+00,9.768486191699098375e-01,2.139317069203169330e-01
5.627625150237035578e-01,-4.937600146590600536e-01,-8.695982106259676492e-01
2.197291808240110778e-01,3.538448592552930622e-02,9.993737729977638651e-01
5.196020959967647679e-01,5.383627780472233226e-01,-8.427131891772408068e-01
-5.481213487382200489e-01,-9.867449211594013780e-01,1.622789590986052632e-01
-1.343841875426535326e+00,-2.156526407437542592e-01,9.764701421652610680e-01
2.505318919033617808e-01,-9.569626748899335844e-01,-2.902110247173654289e-01
1.095091298605605501e-01,-5.556675294664821241e-01,8.314045926602859904e-01
-6.394637674167994446e-01,-4.108291551325830571e-01,9.117123478888766730e-01
1.525478923894236782e-01,5.846582184119940573e-01,8.112797098678808938e-01
-3.415408274262650146e-01,9.394306580069808899e-01,-3.427390243269225478e-01
7.610487947496964445e-01,-3.997224589569769448e-01,-9.166362178123815818e-01
7.610007521341016767e-02,-2.738788575346624565e-01,9.617641973974223601e-01
-1.803917064305123052e-01,-9.947812721958240179e-01,1.020304880340083681e-01
-9.392834420973392162e-02,-5.365779360158480504e-02,-9.985593829040964042e-01
-6.195704764235174800e-01,7.816920127085676961e-01,6.236646512891591554e-01
6.854671151089206660e-01,7.834991848823704697e-01,6.213928123889598254e-01
1.231805702082547915e-01,9.604351448523611445e-01,-2.785037388122895696e-01
4.773211310386302753e-01,-4.362802166747672405e-01,-8.998108537566203990e-01
6.742446849338749049e-01,2.973538262294259452e-02,-9.995578057422528362e-01
8.998493857026321763e-01,-9.373712219096385079e-01,-3.483320145143583568e-01
7.755194229595800959e-01,-9.794870500826755588e-01,2.015071182870178113e-01
1.047166245301744514e+00,-3.808430358235859736e-01,-9.246397039196807555e-01
1.205645795037894707e+00,-9.812891567476902943e-02,9.951737114235353898e-01
-4.338951579777302059e-01,5.422165355544896759e-01,8.402387925889204245e-01
-6.796802117431621770e-01,1.669534235589970744e-02,-9.998606230588438226e-01
-9.882683400161758058e-01,5.485142213318776605e-01,8.361412255095930224e-01
2.449249933188165085e-01,-9.358643319155380835e-01,-3.523605429787557419e-01
5.278349855935898782e-01,4.570960615970198065e-02,9.989547696991716297e-01
1.918762155310395068e-01,-9.967148699731576134e-01,8.099054249967417574e-02
2.291423819237270454e-02,6.981879794268395223e-01,-7.159144818928215859e-01
7.961508983274860896e-01,-9.620703090905069477e-01,-2.728016135701848421e-01
-1.580207443163026970e-01,7.949858076752248648e-01,6.066280290218796223e-01
3.835666565585179599e-01,-8.915481410724016564e-01,-4.529259455477738228e-01
-1.091572537231591422e+00,-9.097905473988016078e-01,-4.150676569714736308e-01
-8.431469279091531321e-01,4.363409795660130874e-01,-8.997813898672122335e-01
-3.697288449801219290e-01,-7.085858962465749200e-02,9.974863709727589400e-01
6.037373599759916498e-01,-9.165721667640690518e-01,-3.998693075411260400e-01
-4.223715457387443584e-01,-9.999762673200995877e-01,6.889469976764217747e-03
-7.885526016596513532e-01,-6.032426396367860377e-01,-7.975577206221771132e-01
6.376992790720914517e-01,4.361743120178602773e-01,-8.998621947474770844e-01
1.098892814595630318e-01,9.999401878667157906e-01,1.093712435136375005e-02
1.015497977318123440e-01,9.999839083055934719e-01,-5.673017704048553649e-03
-5.904170128774137438e-02,-9.841821566160081636e-01,1.771594835131981571e-01
9.930634691064763042e-02,-1.468429905336743509e-02,9.998921798680652229e-01
-1.316126654207991076e-01,5.499829097374824283e-01,-8.351759090135995045e-01
1.355789297451184816e-01,-1.708848738151559354e-01,9.852910026490540041e-01
-3.886907040360141896e-01,8.254042387446282047e-01,-5.645421531315449881e-01
2.477312855857480012e-01,-9.971473816942677537e-01,-7.547913075987443265e-02
-1.487239415708643930e+00,-9.982264556444691017e-01,-5.953102763669367720e-02
-1.340769253124123095e+00,9.272703245858809895e-01,-3.743925014505432025e-01
4.922685053091534479e-01,6.580825784276673751e-01,7.529457616389065855e-01
2.558745065539508312e-01,9.710523532161978721e-01,2.388667564004761656e-01
-9.947238563261286970e-01,7.891712917752028433e-01,-6.141731614437883069e-01
-7.335791190996722166e-01,1.008125403507499906e-01,-9.949054385759625863e-01
-5.898599153635007974e-01,2.855215209809696536e-02,-9.995923041973497902e-01
3.170576678385632619e-01,9.155568502224531446e-01,4.021885801595321830e-01
2.860680497506829512e-01,-8.874838989725981619e-01,4.608387234862054149e-01
6.527815760229355169e-02,8.969581608155494656e-01,4.421154348655867983e-01
-5.085474477711140473e-01,-9.501397242745363014e-01,3.118244768383457988e-01
2.968733719223609624e-01,-7.864439176827052735e-01,-6.176616908469216849e-01
1.421201461830778889e-02,-7.458804231756666070e-01,6.660798708287831715e-01
-8.091947308749334322e-01,5.546321619197949193e-01,8.320956465239884858e-01
-4.184291060857265321e-01,-7.778382536813793768e-02,9.969702485586513507e-01
-3.033860599610316844e-01,-8.952326720477624677e-01,4.455989933765822086e-01
-8.214089129929952326e-02,5.112122776731029550e-01,-8.594544823062350014e-01
4.076558037103574783e-01,-9.754268986457033108e-01,-2.203233201420693177e-01
1.810769150663898985e-02,-9.283210444101566150e-01,3.717795563304093776e-01
-2.168079973652081716e-02,7.178511201654074192e-01,6.961966455515782304e-01
1.112473127131081041e+00,-5.683458001105838875e-01,8.227897978807590107e-01
-1.248938250342817913e+00,-9.536949141542006014e-01,3.007756817237922653e-01
-9.897255176543233723e-01,4.379147910441944513e-01,-8.990164824877904248e-01
7.762814485328233260e-01,5.289840715586489051e-01,-8.486317529041876861e-01
-4.615712438038347964e-01,-4.071849471375391660e-01,9.133457279828922637e-01
-4.828671808493026352e-01,7.860847504945511766e-01,6.181187305363907702e-01
3.372196932072492603e-01,4.324911122869991020e-01,-9.016381967245810092e-01
2.053274861861985323e-03,-1.096361087720419680e-01,-9.939717921819134494e-01
2.157120845595442482e+00,-6.375510201186851411e-01,-7.704081364741832694e-01
4.350102551821717345e-01,5.423068036659917796e-02,9.985284339000947140e-01
-1.585236786144058885e-01,-7.940651576779651499e-01,-6.078326458507047336e-01
-1.272176670679106003e+00,9.958308501577346483e-01,-9.121906529954879050e-02
1.271567816752831703e+00,3.618345337081614321e-01,9.322423344904464670e-01
8.187754541668199604e-01,8.968934010060674034e-01,-4.422467944844479248e-01
-7.353701357576180042e-01,-2.504905707296292139e-01,9.681190391555909436e-01
-9.044282558893055324e-01,-7.056330452653859497e-01,7.085774519623792012e-01
-5.625494330342886151e-01,-9.301760451054542633e-01,-3.671137767940287344e-01
2.673511843038639535e-01,-8.829668767705707300e-01,-4.694352932258329392e-01
8.583249639022036415e-02,8.566059277413314854e-01,-5.159712051640215069e-01
6.129203622638090820e-01,-9.900769376838876035e-01,-1.405263586182158853e-01
8.058313566363882741e-01,9.993673554057626029e-01,3.556527729812119371e-02
1.437960921497886679e-01,-5.036299688140298825e-01,-8.639194722382285141e-01
6.744099668579557338e-01,-9.666843106557400089e-01,-2.559715678196246014e-01
-8.271145487617825864e-01,-7.161858651490534688e-01,6.979095976992305550e-01
3.036597109527066074e-01,-7.739693276283367007e-01,-6.332230885640072193e-01
-5.623552482436869893e-01,-8.297038569717203327e-01,-5.582038245356718553e-01
8.487239671155156762e-01,-1.485255062101366874e-01,-9.889085771723403750e-01
-2.350756086989826965e-01,-9.846919369696206514e-01,1.743037270600275024e-01
-1.103716016277747292e+00,8.497242054991492877e-01,5.272274410430848324e-01
-2.343425906440199102e-01,-9.490536844513300929e-01,3.151144300557421341e-01
-9.334486035109574864e-01,-8.545299807103009515e-01,-5.194020716817104866e-01
1.923216950314327489e+00,9.152362895469074999e-01,-4.029175279091358197e-01
1.572075137652989285e-01,2.172590420763210461e-01,9.761139834241078228e-01
3.292560859520737848e-01,1.142134664545036704e-01,9.934562315877061289e-01
-7.735127197324480341e-02,9.267067657617117371e-01,-3.757852715201435712e-01
5.244570091377303012e-01,-9.935942227098791824e-01,-1.130067281074499108e-01
-4.474412258974056478e-01,-9.636696302449256901e-01,-2.670970680176180667e-01
6.073625631689035798e-01,-7.463513000956520926e-01,-6.655522044479530441e-01
-2.017015999514821245e-01,9.616579266151100702e-01,2.742517678672783954e-01
-3.051103049193526484e-01,-1.921351854846140850e-01,9.813684682619433497e-01
1.465465834228432511e-02,-9.693854781008233168e-01,2.455438756052331639e-01
5.691982660023011675e-01,-4.393218826792458787e-01,-8.983297186440861726e-01
6.726292007385820115e-01,-4.411268305559126746e-01,8.974447723195534410e-01
-3.858396436402541929e-01,-4.299570034749337077e-01,-9.028493646023437735e-01
3.429482666974652538e-01,4.627864776114805623e-01,8.864697829818897201e-01
-1.776999650866727842e+00,-9.998913597532441688e-01,1.474003700159812885e-02
-2.321990308130739145e-02,-9.520350291076009608e-01,-3.059890575692036374e-01
-3.339481202063581677e-01,-6.997754643510795125e-01,-7.143628626211129262e-01
6.781210924867148160e-02,6.495071957282528841e-01,-7.603554449711141805e-01
6.117931131632641240e-01,8.036044230425318791e-01,5.951637852444312538e-01
-4.760372618275842682e-01,8.580691571109370086e-01,5.135341484409056134e-01
-1.092579965870626779e+00,3.347307580952194744e-02,-9.994396195848201936e-01
8.671101658061229900e-01,-5.050900665727809935e-01,8.630666397500853515e-01
1.624002292954070392e-01,-6.791368797730752416e-01,-7.340116474090119247e-01
-9.026172800355125592e-01,9.997201677015165044e-01,2.365557631620240561e-02
-3.906076794238924066e-01,1.708518517204935527e-01,-9.852967292971587243e-01
-2.924123990692999997e-01,1.107274837310749244e-01,9.938508058791241107e-01
6.675144963113442964e-01,-1.068886531167616005e-01,-9.942709971807910385e-01
5.207953717503590596e-01,3.716685613688994749e-01,-9.283654886357919356e-01
-4.383640632355867428e-01,2.846429763045255079e-01,9.586335984308610447e-01
-7.624833488410315274e-01,-3.073947850108230129e-01,-9.515820753608960070e-01
-5.111643428506671416e-01,1.392703894627966843e-01,-9.902543908606923351e-01
-8.286846376640437661e-01,1.868374856649468174e-01,-9.823908356404801312e-01
-2.137931227097174536e-01,5.706563492824304751e-01,-8.211889740027253914e-01
-2.494574437678781231e-01,9.966217487895074889e-01,8.212849590576790093e-02
4.582871086429995411e-01,-9.771110010176055072e-01,-2.127300911727651456e-01
-9.071264673026143699e-01,-9.195915528827041108e-01,3.928757766352832248e-01
1.344445575501912238e+00,-4.522142846155537410e-01,8.919093231879813288e-01
6.765398449135450187e-01,9.969464107970930078e-01,-7.808875718561529566e-02
-5.166853098199470917e-01,9.941090557486207402e-01,-1.083844328240257393e-01
9.011731799585294134e-01,9.769502691053257859e-01,2.134670271846016987e-01
2.159564514181484818e-01,-7.300073510839912849e-01,6.834392931075401467e-01
4.515654568715212203e-01,9.788520979432038249e-01,-2.045692311961613274e-01
-3.852087184400594388e-01,9.561935369635103932e-01,-2.927352385163286552e-01
-1.261007296679960699e-01,2.607576746499695175e-01,9.654042858363228730e-01
1.385693229907462021e-01,4.293376160431520150e-01,9.031440701518129721e-01
-1.316312589464060823e+00,8.653333182806193236e-01,5.011968159051415350e-01
4.559305716095425343e-01,5.219098127018883398e-02,-9.986371220188315911e-01
2.463677581388957205e-01,4.779745771349980243e-01,8.783736696945212419e-01
-5.144221946902527431e-01,9.518237376357268076e-01,3.066456790387810938e-01
-7.434785429350444508e-01,9.816240555401130052e-01,1.908250863617806936e-01
4.476878314712518514e-01,8.386300265688033662e-01,-5.447014581742996020e-01
6.000106470957211613e-01,2.532386298876821984e-01,9.674038434555702892e-01
-1.102294296206359492e-01,-8.290107485611981908e-02,9.965577814596101591e-01
6.676462442727140734e-03,9.805649903900961473e-01,1.961945453402581530e-01
-4.164026829798169738e-01,6.489896422974670287e-01,7.607972424967153202e-01
-2.002424360599554531e-01,7.443962471607474818e-01,6.677381426974164924e-01
3.094783003995895121e-01,2.809759100851273728e-02,-9.996051847502184229e-01
-1.205968679995336856e+00,8.923284062938512395e-01,4.513867691028122242e-01
-2.862685020157481053e-01,-9.256999245471108084e-01,3.782587073597557525e-01
8.028482155648846152e-01,-4.368575665420786902e-01,-8.995306923918345854e-01
-5.565504481505927359e-01,-9.193542875803193404e-01,3.934306723015929541e-01
-9.509417775814450469e-01,8.278940354067684249e-01,-5.608845390433725431e-01
-8.941216500967374969e-01,-6.614236281815188967e-01,7.500125226175866633e-01
-2.380184332853144125e-01,1.072363848878541553e-01,9.942335529221411061e-01
1.209778711158846720e+00,-1.597068765873021767e-01,-9.871644815180133925e-01
1.038187463427560964e+00,-9.901893483950918728e-01,-1.397320805144735001e-01
-5.166967630624424990e-01,-9.994713020495394895e-01,-3.251332618171035027e-02
-7.010696870384081070e-01,8.654756738724613818e-01,5.009509536222171988e-01
-8.579287179079057024e-01,9.998697127488762604e-01,1.614179443183603319e-02
-1.042487689582203059e+00,-8.657865180617444478e-01,-5.004135341320423702e-01
-4.822297095645529663e-01,-5.215634933431620990e-01,8.532124720207020507e-01
-1.746476554379974289e-01,-3.692758686836247195e-01,-9.293198226702981124e-01
3.872641086564003743e-01,-1.309708187577523220e-01,9.913862237462874871e-01
-1.566873246273157994e-02,3.614152468594182821e-01,-9.324049653115032976e-01
-1.142709129271400892e+00,9.965152424549716947e-01,8.341085993387786779e-02
-6.572380363720978225e-02,3.616920093378144796e-01,9.322976404459973887e-01
4.037910963136227549e-01,-7.665567115879888815e-01,-6.421766173876224393e-01
1.175110392510630014e-01,9.962748877913107926e-01,8.623426207958811984e-02
-9.806271545594155703e-02,9.008896356180055021e-01,-4.340482282374359957e-01
1.117256614064400910e+00,-3.704600932849825834e-01,9.288483833668883527e-01
6.496569918876997640e-01,8.145586512395941448e-01,-5.800812043936031115e-01
2.054855010913986813e-01,-1.931606652383608125e-01,9.811671404020183562e-01
-9.044619252086859573e-01,6.885803051569302502e-01,7.251600949790251160e-01
-9.333208405113916362e-01,-1.088287497536781501e-01,9.940605128597812534e-01
-6.284313443591099668e-01,2.005788940399981235e-01,-9.796775527007297590e-01
-4.168010084758751455e-01,-2.123013526522956884e-01,-9.772042445988482484e-01
1.154448113669348741e+00,-4.587032717092909273e-01,-8.885895050714882615e-01
7.029772914579494048e-01,9.976411477805098293e-01,6.864503081204827162e-02
-1.708912712460062711e+00,8.976382559359291635e-01,-4.407329820654488639e-01
4.275930368094991163e-01,-9.995583602503179677e-01,-2.971673692880111295e-02
-3.174989789589022227e-01,-8.654570154119841652e-01,-5.009831878158993446e-01
-2.979243880750416518e-02,-6.040113718529910303e-01,-7.969756976672925930e-01
4.865092918065208050e-01,-8.690374028609758605e-01,4.947463920319681852e-01
7.175399035611611243e-02,-2.018394410678682194e-01,9.794186234850807971e-01
7.820707416763975628e-01,-7.227312053941934433e-01,-6.911292243491489184e-01
-8.115170342177179252e-01,-8.550711340069354627e-01,-5.185107094246881321e-01
-3.073464277910141207e-01,2.227276921404066079e-01,9.748806979081123814e-01
-5.636400018578402449e-03,-6.663517407006095405e-01,-7.456375511367889786e-01
-4.949447288791324340e-01,-9.960407371349649930e-01,-8.889797504800474315e-02
4.897309234205616812e-01,-8.867555662598020083e-01,-4.622386458392006570e-01
-7.090178686830900245e-01,-9.273944200192379972e-02,9.956904116728110266e-01
-4.249617622322259813e-01,-3.263263663592419483e-01,-9.452571621621144171e-01
1.002813181158868083e+00,-8.231417455238022596e-01,-5.678359505843461053e-01


==> anc/2d_Randcoeff.py <==
from math import *
from numpy import *
from scipy import *
#from mpl_toolkits.mplot3d import Axes3D
#import matplotlib.pyplot as plt
#import pylab as p
import csv
#import mpl_toolkits.mplot3d.axes3d as p3
from scipy.signal import *
import scipy.integrate as integrate
from scipy.integrate import quad
from scipy.stats import *

alpha=erlvl


#to read in data from CSV document
#if data has no intercept all components of X_i are read in
#ATTENTION! For more than 1000000 observations file has to be changed
if intercept==0:
    n=0
    data1=zeros(1000000)
    data2=zeros(1000000)
    data3=zeros(1000000)
    with open(dataname, 'rb') as f:
        reader=csv.reader(f)
        for row in reader:
            if n!=0:
                data1[n-1]=row[0]
                data2[n-1]=row[1]
                data3[n-1]=row[2]
            n=n+1
    n=n-1
    data1n=zeros(n)
    data2n=zeros(n)
    data3n=zeros(n)
    data1n=data1[0:n]
    data2n=data2[0:n]
    data3n=data3[0:n]
    X=zeros((n,2))
    ST=zeros(n)
    for i in range(0,n):
        X[i,0]=data2[i]
        X[i,1]=data3[i]
        ST[i]=data1[i]/linalg.norm(X[i])
#if data has intercept onyl one component of X_i is read in
#ATTENTION! For more than 1000000 observations file has to be changed
if intercept==1:
    n=0
    data1=zeros(1000000)
    data2=zeros(1000000)
    with open(dataname, 'rb') as f:
        reader=csv.reader(f)
        for row in reader:
            if n!=0:
                data1[n-1]=row[0]
                data2[n-1]=row[1]
            n=n+1
    n=n-1
    data1n=zeros(n)
    data2n=zeros(n)
    data1n=data1[0:n]
    data2n=data2[0:n]
    X=zeros((n,2))
    ST=zeros(n)
    for i in range(0,n):
        X[i,0]=1.
        X[i,1]=data2[i]
        ST[i]=data1[i]/linalg.norm(X[i])

###############
#CALCULATION OF THE TEST FUNCTION
###############
N=1000
testfunction=zeros((N+1,2))
for i in range(0,N+1):
    z=-1+i*2./N
    testfunction[i]=quad(lambda r: 5.*(sqrt(z**2+r**2)-1)**4*(z**4+z**2*r**2)/sqrt(z**2+r**2)+(sqrt(z**2+r**2)-1)**5*(3.*z**2+r**2),0,sqrt(1-z**2))
HILBERT=zeros(N+1)
for i in range(0,1000):
    HILBERT[i]=testfunction[i,0]
HILBERT=imag(hilbert(HILBERT))


#dimension
d=2

#################
#MULTISCALE TESTING
#################
#locations
#number of locations
a=shape(helpscale)
numtest=int(a[0]/5)
scale=zeros((numtest,5))
for i in range(0,numtest):
    for j in range(0,5):
        scale[i,j]=float(helpscale[5*i+j])
#counter for rejections (decreasing) for every scale
counterdecr=zeros(numtest)
#counter for rejections (increasing) for every scale
counterincr=zeros(numtest)
#counter for a mode 
modecounter1=0
quan=0.15
us=0

while (us<101):
        if calibration==0 and us<100:
            us=100
        if (us%10)==0:
	    print us
	#################
	#OBSERVATIONS
	#################
	#observations Theta and beta
	Theta=zeros((n,d))
	for i in range (0,n):
	    Theta[i]=X[i]/linalg.norm(X[i])
	beta=zeros((n,d))
        if us<100:
    	    for i in range(0,d):
	        beta[:,i]=random.uniform(-5,5,n)
	#i-th observation S_i given by inner product of observation Theta_i and beta_i
        if us<100:
            S=zeros(n)
	    for i in range(0,n):
	        S[i]=dot(Theta[i],beta[i])
        if us>=100:
            S=ST

	#################
	#AUXILIARY FUNCTIONS
	#################
	#density estimator f_Theta
	#input: matrix of evaluation points on sphere, number of evalution points
	#output: vector of function evaluations
	def f_Theta(X,k):
	    #trimming constant
	    c_n=0.1
	    #bandwitdh
	    l=0.1
	    #value of function evaluations
	    value1=zeros(k)
	    helpvalue3=zeros(n)
	    for i in range(0,k):
		#calculation of A:=(1-<x,Theta_i>)/l^2
		helpvalue3=(1-transpose(dot(Theta,X[i])))/l**2
		#calculation of 1/(n*l^(d-1))*exp(A)
		helpvalue3=1./(n*l**(d-1))*exp(-helpvalue3)
		#sum over all observations
		value1[i]=sum(helpvalue3)
		#trimming, use only true value if true value is larger than c_n
		helpvector=array([value1[i],c_n])
		value1[i]=max(helpvector)
	    return value1

	#################
	#TEST STATISTIC
	#################
	#value of the test statistic
	value=zeros(numtest)
	helpvalue=zeros(n)
	value1=zeros(n)
	#for not calculating f_Theta for every scale save f_Theta in vector
	helpf_Theta=f_Theta(Theta,n)
        #loop over every scale
        for i_test in range(0,numtest):
        #calculation of (S_i-<t-Theta_i>)/h
            helpvalue=(S-transpose(dot(Theta,scale[i_test,0:2])))/scale[i_test,2]
            for i in range(0,n):
                if abs(helpvalue[i])>=1.:
                    helpvalue[i]=0.
                else:
                    zvalue=int(floor((helpvalue[i]+1.)*500))
                    helpvalue[i]=HILBERT[zvalue]
		    #multiplication with 1/(n*sqrt(h))<Theta_i,alpha>
            helpvalue=helpvalue*transpose(dot(Theta,scale[i_test,3:5]))/(n*sqrt(scale[i_test,2]))
		    #dividing by f_Theta(Theta_i) 
            helpvalue=helpvalue/helpf_Theta
            value[i_test]=sum(helpvalue)

	#################
	#LIMIT DISTRIBUTION
	#################

	#estmiator of the covariance matrix of the limit distribution by Monte Carlo integral
	#covariance matrix
	cov=zeros((numtest,numtest))
	helpvalue1=zeros(n)
	value2=zeros(n)
	helpvalue2=zeros(n)
	value3=zeros(n)
	helpvalue3=zeros(n)
	#double loop over all scales
	kl=0
	for i_1 in range(0,numtest):
		#calculation of (S_i-<t^j,Theta_i>)/h_j
		helpvalue1=(S-transpose(dot(Theta,scale[i_1,0:2])))/scale[i_1,2]
		for i in range(0,n):
		    if abs(helpvalue1[i])>=1.:
			helpvalue1[i]=0
		    else:
			zvalue=int(floor((helpvalue1[i]+1.)*500.))
			helpvalue1[i]=HILBERT[zvalue]
		for i_2 in range(0,numtest):
			#calculation of (S_i-<t^k,Theta_i>)/h_k
			helpvalue2=(S-transpose(dot(Theta,scale[i_2,0:2])))/scale[i_2,2]
			for i in range(0,n):
			    if abs(helpvalue2[i])>=1.:
				helpvalue2[i]=0
		            else:
				zvalue=int(floor((helpvalue2[i]+1.)*500.))
				helpvalue2[i]=HILBERT[zvalue]
			#multiplication (S_i-<t^j,Theta_i>)/h_j*(S_i-<t^k,Theta_i>)/h_k
			helpvalue3=helpvalue1*helpvalue2
			#multiplication with 1/sqrt(h_j)<Theta_i,alpha^j>
			helpvalue3=helpvalue3*transpose(dot(Theta,scale[i_1,3:5]))/(sqrt(scale[i_1,2]))
			#multiplication with 1/sqrt(h_k)<Theta_i,alpha^k>
			helpvalue3=helpvalue3*transpose(dot(Theta,scale[i_2,3:5]))/(sqrt(scale[i_2,2]))
			#dividing by f_Theta(Theta_i)^2 
			helpvalue3=helpvalue3/(helpf_Theta*helpf_Theta)
			#averaged sum over all observations
			s=sum(helpvalue3)/n
			cov[i_1,i_2]=s
	
	#determination of the quantiles of the limit distribution
	#number of simulations of the limit statistic
	N=1000
	mode1=0
        if calibration==0:
            XX=random.multivariate_normal(zeros(numtest),cov,N)
	    for ret in range(0,numtest):
	        XX[:,ret]=(abs(XX[:,ret])/cov[ret,ret]-sqrt(5.*log(1./scale[ret,2])))*sqrt(log(exp(1)/scale[ret,2]))/log(log(exp(exp(1))/scale[ret,2]))
	#vector of maximal components of every realisation
	    x=zeros(N)
	    for i in range(0,N):
	        x[i]=max(XX[i])
	#use as alpha-quantile the alpha*N-largest entry of x
	    x=sorted(x)
	#alpha-quantile:
	    q=x[int(round((1-alpha)*N))]
	#check which test rejects and sum up
	for i_test in range(0,numtest):
            if calibration==1:            
		    #calibration (determine quantiles for every scale indep. from other scales)
                XX=random.multivariate_normal(array([0]),array([[cov[i_test,i_test]]]),N)
                x=sorted(abs(XX))
		    #sample uniformly distributed betas to calibrate
                q=x[int(round(quan*N))]
                if sqrt(n)*value[i_test]>q: 
                    if us>=100:
	   		counterdecr[i_test]=counterdecr[i_test]+1
                    if i_test==0:
                            mode1=mode1+1
                    if i_test==1:
                            mode1=mode1+1
                    if i_test==2:
                            mode1=mode1+1
                    if i_test==3:
                            mode1=mode1+1
            if calibration==0:
                if sqrt(n)*value[i_test]>(q/(sqrt(log(exp(1)/scale[i_test,2]))/log(log(exp(exp(1))/scale[i_test,2])))+sqrt(5.*log(1./scale[i_test,2])))*cov[i_test,i_test]:
                    if us>=100:
	   		counterdecr[i_test]=counterdecr[i_test]+1
                    if i_test==0:
                            mode1=mode1+1
                    if i_test==1:
                            mode1=mode1+1
                    if i_test==2:
                            mode1=mode1+1
                    if i_test==3:
                            mode1=mode1+1
            if calibration==1:
	        if sqrt(n)*value[i_test]<-q: 
                    if us>=100:
	   		counterincr[i_test]=counterincr[i_test]+1
            if calibration==0:
                if sqrt(n)*value[i_test]<-(q/(sqrt(log(exp(1)/scale[i_test,2]))/log(log(exp(exp(1))/scale[i_test,2])))+sqrt(5.*log(1./scale[i_test,2])))*cov[i_test,i_test]:
                    if us>=100:
                            counterincr[i_test]=counterincr[i_test]+1
        if us==100:
            modecounter1=0
        if mode1==4:
            modecounter1=modecounter1+1
        if (modecounter1>100*alpha) and (us<100):
            modecounter1=0
            us=0
            quan=quan+0.05
        us=us+1
#show results
for i_test in range(0,numtest):
	    if max(counterdecr[i_test],counterincr[i_test])>0:
	        print int(counterdecr[i_test]),int(counterincr[i_test]),scale[i_test]
print "MODE DETECTION:", modecounter1




==> anc/3d_Randcoeff.py <==
from math import *
from numpy import *
from scipy import *
#from mpl_toolkits.mplot3d import Axes3D
#import matplotlib.pyplot as plt
#import pylab as p
import csv
#import mpl_toolkits.mplot3d.axes3d as p3
from scipy.signal import*
import scipy.integrate as integrate
from scipy.integrate import quad
from scipy import stats
#import matplotlib.colors
counter=0
alpha=erlvl
#to read in data from CSV document
#if data has intercept only two components of X_i are read in
#ATTENTION! For more than 1000000 observations file has to be changed
if intercept==1:
    n=1
    parr=0
    if dataname=="Var_AIDS.csv":
        parr=1
    data1=zeros(1000000)
    data2=zeros(1000000)
    data3=zeros(1000000)
    with open(dataname, 'rb') as f:
        reader=csv.reader(f)
        for row in reader:
            if n!=1:
                if row[1]!="NA" and row[2]!="NA":
                    data1[n-1]=row[0+parr]
                    data2[n-1]=row[1+parr]
                    data3[n-1]=row[2+parr]
                    counter=counter+1
	    n=n+1
    n=counter
    data1n=zeros(n)
    data2n=zeros(n)
    data3n=zeros(n)
    data1n=data1[0:n]
    data2n=data2[0:n]
    data3n=data3[0:n]
    X=zeros((n,3))
    ST=zeros(n)
    # for test example use transformation for data
    if dataname=="Var_AIDS.csv":
        for i in range(0,n):
           X[i,0]=1.
           X[i,1]=data2[i]-5.
           X[i,2]=25.*data3[i]-0.3
           ST[i]=data1[i]/linalg.norm(X[i])
    #otherwise transformation has to be done by the user in the data file
    if dataname!="Var_AIDS.csv":
        for i in range(0,n):
            X[i,0]=1.
            X[i,1]=data2[i]
            X[i,2]=data3[i]
            ST[i]=data1[i]/linalg.norm(X[i])
#if data has no intercept read in all components of X_i
#ATTENTION! For more than 1000000 observations file has to be changed
if intercept==0:
    n=0
    data1=zeros(1000000)
    data2=zeros(1000000)
    data3=zeros(1000000)
    data4=zeros(1000000)
    with open(dataname, 'rb') as f:
        reader=csv.reader(f)
        for row in reader:
            if n!=0:
	        data1[n-1]=row[0]
	        data2[n-1]=row[1]
	        data3[n-1]=row[2]
	        data4[n-1]=row[3]
	    n=n+1
    n=n-1
    data1n=zeros(n)
    data2n=zeros(n)
    data3n=zeros(n)
    data4n=zeros(n)
    data1n=data1[0:n]
    data2n=data2[0:n]
    data3n=data3[0:n]
    data4n=data4[0:n]
    X=zeros((n,3))
    ST=zeros(n)
    for i in range(0,n):
            X[i,0]=data2[i]
            X[i,1]=data3[i]
            X[i,2]=data4[i]
            ST[i]=data1[i]/linalg.norm(X[i])

#to plot density estimator proposed by Hoderlein, Klemela and Mammen, 2010, ANALYZING THE RANDOM COEFFICIENT MODEL NONPARAMETRICALLY
"""
ncoord=30
rrr=6.
lowboundx=-1.
upboundx=1.
lowboundy=-1.
upboundy=1.
lowboundz=-1.
upboundz=1.
coordx=zeros(ncoord)
coordy=zeros(ncoord)
coordz=zeros(ncoord)
intdist=(upboundx-lowboundx)/ncoord
for i in range(0,ncoord):
    coordx[i]=lowboundx+i*(upboundx-lowboundx)/ncoord
    coordy[i]=lowboundy+i*(upboundy-lowboundy)/ncoord
    coordz[i]=lowboundz+i*(upboundz-lowboundz)/ncoord

d=3
Theta=zeros((n,d))
for i in range (0,n):
    Theta[i]=X[i]/linalg.norm(X[i])

def f_Theta(X,k):
    #trimming constant
    c_n=0.1
    #bandwitdh
    l=0.1
    #value of function evaluations
    value1=zeros(k)
    helpvalue3=zeros(n)
    for i in range(0,k):
	#calculation of A:=(1-<x,Theta_i>)/l^2
	helpvalue3=(1-transpose(dot(Theta,X[i])))/l**2
	#calculation of 1/(n*l^(d-1))*exp(A)
	helpvalue3=1./(n*l**(d-1))*exp(-helpvalue3)
	#sum over all observations
	value1[i]=sum(helpvalue3)
	#trimming, use only true value if true value is larger than c_n
	helpvector=array([value1[i],c_n])
	value1[i]=max(helpvector)
    return value1

helpf_Theta=f_Theta(Theta,n) 
hhh=0.1
a=zeros(n)
end=zeros((ncoord,ncoord,ncoord))
for j in range(0,ncoord):
    print j	
    for k in range(0,ncoord):
	for l in range(0,ncoord):
    	    a=Theta[:,0]*coordx[j]+Theta[:,1]*coordy[k]+Theta[:,2]*coordz[l]-ST
	    a=1./(a**3*hhh**2)*((a**2-2*hhh**2)*sin(a/hhh)+2.*hhh*a*cos(a/hhh))
	    a=a/helpf_Theta[i]
	    end[j,k,l]=sum(a)/n
	    if end[j,k,l]<0:
		end[j,k,l]=0
#maxi1=zeros((ncoord,ncoord))
#maxi2=zeros(ncoord)
#for j in range(0,ncoord):
#    for k in range(0,ncoord):
#	maxi1[j,k]=max(end[:,j,k])
#for j in range(0,ncoord):
#    maxi2[j]=max(maxi1[:,j])
#maxi=max(maxi2)
#for j in range(0,ncoord):
#    for k in range(0,ncoord):
#	for l in range(0,ncoord):
#	    if end[j,k,l]==maxi:
#		print coordx[j],coordy[k],coordz[l]
end2d=zeros((ncoord,ncoord))
for i in range(0,ncoord):
    for j in range(0,ncoord):
	end2d[i,j]=trapz(end[i,:,j],dx=intdist)
end3=zeros(ncoord)
for i in range(0,ncoord):
    end3[i]=trapz(end2d[:,i],dx=intdist)
ara=trapz(end3,dx=intdist) 
l1=zeros(ncoord*ncoord)
l2=zeros(ncoord*ncoord)
l3=zeros(ncoord*ncoord)
for i in range(0,ncoord):
    for j in range(0,ncoord):
	l1[ncoord*i+j]=coordx[i]
	l2[ncoord*i+j]=coordz[j]
	l3[ncoord*i+j]=end2d[i,j]

fig=p.figure()
ax = p3.Axes3D(fig)
ax.scatter3D(l1,l2,l3)
ax.set_xlabel('X')
ax.set_ylabel('Y')
ax.set_zlabel('Z')
fig.add_axes(ax)
p.show()
CS=plt.contour(coordx,coordz,transpose(end2d)/ara,colors=('0.9','0.75','0.6','0.45','0.3','0.15','0.'))#,'0.2','0.3', '0.5','0.7','1.'))
plt.clabel(CS)
p.show()
"""

###############
#CALCULATION OF THE TEST FUNCTION
###############
#dimension
d=3
N=1000
testfunction=zeros((N+1,2))
for i in range(0,N+1):
    z=-1+i*2./N
    testfunction[i]=quad(lambda r: r*(20.*(sqrt(z**2+r**2)-1)**3*z**2/(z**2+r**2)*(z**3+z*r**2)-5.*(sqrt(z**2+r**2)-1)**4*z**2/sqrt(z**2+r**2)**3*(z**3+z*r**2)+5.*(sqrt(z**2+r**2)-1)**4*z/sqrt(z**2+r**2)*(3.*z**2+r**2)+(sqrt(z**2+r**2)-1.)**5*6.*z),0,sqrt(1-z**2))

#################
#MULTISCALE TESTING
#################
a=shape(helpscale)
numtest=int(a[0]/7)
scale=zeros((numtest,7))
for i in range(0,numtest):
    for j in range(0,7):
        scale[i,j]=float(helpscale[7*i+j])
#counter for rejections (decreasing) for every scale
counterdecr=zeros(numtest)
#counter for rejections (increasing) for every scale
counterincr=zeros(numtest)
#counter for a mode 
modecounter1=0
quan=0.15
us=0
while (us<101):
        if calibration==0 and us<100:
            us=100
	if (us%10)==0:
	    print us
        #observations Theta and beta
	Theta=zeros((n,d))
	for i in range (0,n):
	    Theta[i]=X[i]/linalg.norm(X[i])
	beta=zeros((n,d))
	#for level approximations
        if us<100:
    	    for i in range(0,d):
	        beta[:,i]=random.uniform(-5,5,n)
	#i-th observation S_i given by inner product of observation Theta_i and beta_i
	S=zeros(n)
	for i in range(0,n):
	    S[i]=dot(Theta[i],beta[i])
        if us>=100:
            S=ST

	#################
	#AUXILIARY FUNCTIONS
	#################
	#density estimator f_Theta
	#input: matrix of evaluation points on sphere, number of evalution points
	#output: vector of function evaluations
	def f_Theta(X,k):
	    #trimming constant
	    c_n=0.1
	    #bandwitdh
	    l=0.1
	    #value of function evaluations
	    value1=zeros(k)
	    helpvalue3=zeros(n)
	    for i in range(0,k):
		#calculation of A:=(1-<x,Theta_i>)/l^2
		helpvalue3=(1-transpose(dot(Theta,X[i])))/l**2
		#calculation of 1/(n*l^(d-1))*exp(A)
		helpvalue3=1./(n*l**(d-1))*exp(-helpvalue3)
		#sum over all observations
		value1[i]=sum(helpvalue3)
		#trimming, use only true value if true value is larger than c_n
		helpvector=array([value1[i],c_n])
		value1[i]=max(helpvector)
	    return value1

	#################
	#TEST STATISTIC
	#################
	#value of the test statistic
	value=zeros((numtest))
	helpvalue=zeros(n)
	#for not calculating f_Theta for every scale save f_Theta in vector
	helpf_Theta=f_Theta(Theta,n) 
	#loop over every scale
	for i_t in range(0,numtest):
		    #calculation of (S_i-<t-Theta_i>)/h
                    helpvalue=(S-transpose(dot(Theta,scale[i_t,0:3])))/scale[i_t,3]
		    #take into account that supp(tilde(phi))subset[0,1]
		    for i in range(0,n):
			if abs(helpvalue[i])>=1:
			    helpvalue[i]=0
			else:
			    zvalue=int(floor((helpvalue[i]+1.)*500.))
			    helpvalue[i]=-testfunction[zvalue,0]
		    #multiplication with 1/(n*sqrt(h))<Theta_i,alpha>
		    helpvalue=helpvalue*transpose(dot(Theta,scale[i_t,4:7]))/(n*sqrt(scale[i_t,3]))
		    #dividing by f_Theta(Theta_i) 
		    helpvalue=helpvalue/helpf_Theta
		    value[i_t]=sum(helpvalue)
	#################
	#LIMIT DISTRIBUTION
	#################
	#estmiator of the covariance matrix of the limit distribution by Monte Carlo integral
	#covariance matrix
	cov=zeros((numtest,numtest))
	helpvalue1=zeros(n)
	helpvalue2=zeros(n)
	helpvalue3=zeros(n)
	#double loop over all scales
	kl=0
	for i_1 in range(0,numtest):
		#calculation of (S_i-<t^j,Theta_i>)/h_j
		helpvalue1=(S-transpose(dot(Theta,scale[i_1,0:3])))/scale[i_1,3]
		#take into account that supp(tilde(phi))subset[0,1]
		for i in range(0,n):
		    if abs(helpvalue1[i])>=1:
			helpvalue1[i]=0
		    else:
		        zvalue=int(floor((helpvalue1[i]+1.)*500.))
		        helpvalue1[i]=-testfunction[zvalue,0]
		for i_2 in range(0,i_1+1):
			#calculation of (S_i-<t^k,Theta_i>)/h_k
			helpvalue2=(S-transpose(dot(Theta,scale[i_2,0:3])))/scale[i_2,3]
			#take into account that supp(tilde(phi))subset[0,1]
			for i in range(0,n):
			    if abs(helpvalue2[i])>=1:
				helpvalue2[i]=0
			#multiplication (S_i-<t^j,Theta_i>)/h_j*(S_i-<t^k,Theta_i>)/h_k
			    else:
			        zvalue=int(floor((helpvalue2[i]+1.)*500.))
			        helpvalue2[i]=-testfunction[zvalue,0]
			helpvalue3=helpvalue1*helpvalue2
			#multiplication with 1/sqrt(h_j)<Theta_i,alpha^j>
			helpvalue3=helpvalue3*transpose(dot(Theta,scale[i_1,4:7]))/(sqrt(scale[i_1,3]))
			#multiplication with 1/sqrt(h_k)<Theta_i,alpha^k>
			helpvalue3=helpvalue3*transpose(dot(Theta,scale[i_2,4:7]))/(sqrt(scale[i_2,3]))
			#dividing by f_Theta(Theta_i)^2 
			helpvalue3=helpvalue3/(helpf_Theta*helpf_Theta)
			#averaged sum over all observations
			s=sum(helpvalue3)/n
			cov[i_1,i_2]=s
			cov[i_2,i_1]=s

	#determination of the quantiles of the limit distribution
	#number of simulations of the limit statistic
	N=1000
        mode1=0
        if calibration==0:
    	    XX=random.multivariate_normal(zeros(numtest),cov,N)
	    for ret in range(0,numtest):
	        XX[:,ret]=(abs(XX[:,ret])/cov[ret,ret]-sqrt(8.*log(1./scale[ret,3])))*sqrt(log(exp(1)/scale[ret,3]))/log(log(exp(exp(1))/scale[ret,3]))
	#vector of maximal components of every realisation
	    x=zeros(N)
	    for i in range(0,N):
	        x[i]=max(XX[i])
	#use as alpha-quantile the alpha*N-largest entry of x
	    x=sorted(x)
	#alpha-quantile:
	    q=x[int(round((1-alpha)*N))]	
	#check which test rejects and sum up
	for i_t in range(0,numtest):
            if calibration==1:
		#calibration (determine quantiles for every scale indep. from other scales)
		XX=random.multivariate_normal(array([0]),array([[cov[i_t,i_t]]]),N)
		x=sorted(abs(XX))
		    #sample uniformly distributed betas to calibrate
		q=x[int(round(quan*N))]
	        if sqrt(n)*value[i_t]<-q:
                    if us>=100:
	   		counterdecr[i_t]=counterdecr[i_t]+1
                    if i_t==0:
                            mode1=mode1+1
                    if i_t==1:
                            mode1=mode1+1
                    if i_t==2:
                            mode1=mode1+1
                    if i_t==3:
                            mode1=mode1+1
                    if i_t==4:
                            mode1=mode1+1
                    if i_t==5:
                            mode1=mode1+1
            if calibration==0:
	            if sqrt(n)*value[i_t]<-(q/(sqrt(log(exp(1)/scale[i_t,3]))/log(log(exp(exp(1))/scale[i_t,3])))+sqrt(8.*log(1./scale[i_t,3])))*cov[i_t,i_t]:
                        if us>=100:
	   		    counterdecr[i_t]=counterdecr[i_t]+1
                        if i_t==0:
                            mode1=mode1+1
                        if i_t==1:
                            mode1=mode1+1
                        if i_t==2:
                            mode1=mode1+1
                        if i_t==3:
                            mode1=mode1+1
                        if i_t==4:
                            mode1=mode1+1
                        if i_t==5:
                            mode1=mode1+1
            if calibration==1:
	        if sqrt(n)*value[i_t]>q: 
                    if us>=100:
	   		counterincr[i_t]=counterincr[i_t]+1
            if calibration==0:
	        if sqrt(n)*value[i_t]>(q/(sqrt(log(exp(1)/scale[i_t,3]))/log(log(exp(exp(1))/scale[i_t,3])))+sqrt(8.*log(1./scale[i_t,3])))*cov[i_t,i_t]:
                    if us>=100:
	   		counterincr[i_t]=counterincr[i_t]+1
        us=us+1
        if us==100:
            modecounter1=0
        if mode1==6:
            modecounter1=modecounter1+1
        if (modecounter1>100*alpha) and (us<100):
            modecounter1=0
            us=0
            quan=quan+0.05
for i_t in range(0,numtest):
	    if max(counterdecr[i_t],counterincr[i_t])>0:
	        print int(counterdecr[i_t]),int(counterincr[i_t]),scale[i_t]
print "MODE DETECTION:", modecounter1
	



==> anc/randCoeff/DESCRIPTION <==
Package: randCoeff
Title: Implementation of the testing procedure for shape constraints in the Random Coefficients Model
Version: 0.1.0
Authors@R: c(
    person("Konstantin", "Eckle", email = "k.j.eckle@math.leidenuniv.nl", role = c("cre", "aut")),
    person("Fabian", "Dunker", email = "fabian.dunker@canterbury.ac.nz", role = "aut"),
    person("Katharina", "Proksch", email = "kproksc@uni-goettingen.de", role = "aut"),
    person("Johannes", "Schmidt-Hieber", email = "schmidthieberaj@math.leidenuniv.nl", role = "aut"))
Description: Contains a function for multi scale testing for local monotonicity of a bi- and a tri-variate density in the random coefficients model. The data is read-in from a .csv file provided by the user, and the scales (locations, bandwidths, directions) are chosen by the user. The testing procedure relies on quantiles drawn from the Gaussian limit distribution. A calibrated mode testing procedure is also included. 
Depends: R (>= 3.3.3)
Imports: RJSONIO, rPython
License: GPL-3
Encoding: UTF-8
LazyData: false
RoxygenNote: 6.0.1.9000
Author: Konstantin Eckle [cre, aut],
  Fabian Dunker [aut],
  Katharina Proksch [aut],
  Johannes Schmidt-Hieber [aut]
Maintainer: Konstantin Eckle <k.j.eckle@math.leidenuniv.nl>
Repository: CRAN
Suggests: knitr,
    rmarkdown
VignetteBuilder: knitr


==> anc/randCoeff/NAMESPACE <==
# Generated by roxygen2: do not edit by hand

export(exe)


==> anc/randCoeff/R/exe.R <==
#' Function to implement the testing procedure for shape constraints
#'	in the Random Coefficients Model
#'
#'
#' This function performs the multiscale tests for local monotonicity of a bivariate and a trivariate density in the random coefficients model following the approach in Dunker et al. (2017).
#'   The model is
#'  \deqn{Y_i=<\beta_i,X_i>, i=1,...,n.}
#'  The tests are for the local monotonicity behavior of the density of the random coefficients \eqn{\beta_i}. The data \eqn{Y_i,X_i} is read in from a .csv file provided by the user, and the scales (locations, bandwidths, directions) for the test are chosen by the user. The function contains the rigorous testing procedure which controls the family wise error rate and a calibrated mode testing procedure.
#'
#'
#' Output:
#'
#'  Analysis of first relevant line of output in default setting exe( )
#'
#' 1 0 [ 0.32    -0.07    0.02     0.07      1     0     0  ]
#'
#' (1)=1 (2)=0 (3)=0.32 (4)=-0.07 (5)=0.02 (6)=0.07 (7)=1. (8)=0. (9)=0.
#'
#' (1)=1 significant detection of decrease, otherwise (1)=0
#'
#' (2)=1 significant detection of increase, otherwise (2)=0
#'
#' ( (3)(4)(5) )=(0.32,-0.07,0.02) test location t=(0.32,-0.07,0.02)
#'
#'(6)=0.07 bandwidth h=0.07
#'
#' ( (7)(8)(9) )=(1.,0.,0.) test direction v=(1.,0.,0.)
#'
#' MODE DETECTION=1 test detected mode based on the first 4 (d=2) or 6 (d=3) scales, otherwise =0
#'@references Dunker, F., Eckle, K., Proksch, K., Schmidt-Hieber, J. (2017) Tests for qualitative features in the random coefficients model, arXiv
#'@param d dimension of the observations \eqn{X_i}, d=2 and d=3 possible.
#'@param scale vector of all scales written as (location, bandwidth, direction, location, bandwidth, direction,...), e.g. (0.32,-0.07,0.02,0.07,1,0,0). ATTENTION: for Mode test all scales for the mode test have to be written first.
#'@param cal calibration (only for mode test at origin), cal=0 for theoretical quantiles, cal=1 for calibrated mode test
#'@param dataname Name of the .csv file that contains the observations \eqn{Y_i,X_i}.
#'@param intercept Decides between random coefficients model with and without intercept. intercept=0 when without intercept, intercept=1 when with intercept
#'@param erlvl Error level, has to be between zero and one
#' @keywords RCM
#' @export
#' @examples
#' exe()
#' exe(d=2,scale=c(1,0,1,1,0,-1,0,1,-1,0,0,1,1,0,1,0,-1,1,0,-1),cal=1,dataname="2dTestdata.csv",intercept=0,erlvl=0.05)


#library("devtools") library(roxygen2) library(RJSONIO) library(rPython)
#setwd("./randCoeff")
#document()
#setwd("..") install("randCoeff")
exe <- function(d=3,scale=c(0.32,-0.07,0.02,0.07,1,0,0,0.18,-0.07,0.02,0.07,-1,0,0,0.25,0,0.02,0.07,0,1,0,0.25,-0.14,0.02,0.07,0,-1,0,0.25,-0.07,0.09,0.07,0,0,1,0.25,-0.07,-0.05,0.07,0,0,-1,0.27,-0.07,0.02,0.02,1,0,0,0.23,-0.07,0.02,0.02,-1,0,0,0.25,-0.05,0.02,0.02,0,1,0,0.25,-0.09,0.02,0.02,0,-1,0,0.25,-0.07,0.04,0.02,0,0,1,0.25,-0.07,0,0.02,0,0,-1),cal=0,dataname="Var_AIDS.csv",intercept=1,erlvl=0.05){
    rPython::python.assign("dataname", dataname)
    rPython::python.assign("intercept", intercept)
    rPython::python.assign("erlvl", erlvl)
    rPython::python.assign("helpscale", scale)
    rPython::python.assign("calibration", cal)

    if(d==2){
        rPython::python.load("2d_Randcoeff.py")
    }
    else if(d==3){
        rPython::python.load("3d_Randcoeff.py")
    }
    else{
        print("The code for d>=4 is still under construction")
    }
}



==> anc/randCoeff/man/exe.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/exe.R
\name{exe}
\alias{exe}
\title{Function to implement the testing procedure for shape constraints
in the Random Coefficients Model}
\usage{
exe(d = 3, scale = c(0.32, -0.07, 0.02, 0.07, 1, 0, 0, 0.18, -0.07, 0.02,
  0.07, -1, 0, 0, 0.25, 0, 0.02, 0.07, 0, 1, 0, 0.25, -0.14, 0.02, 0.07, 0, -1,
  0, 0.25, -0.07, 0.09, 0.07, 0, 0, 1, 0.25, -0.07, -0.05, 0.07, 0, 0, -1, 0.27,
  -0.07, 0.02, 0.02, 1, 0, 0, 0.23, -0.07, 0.02, 0.02, -1, 0, 0, 0.25, -0.05,
  0.02, 0.02, 0, 1, 0, 0.25, -0.09, 0.02, 0.02, 0, -1, 0, 0.25, -0.07, 0.04,
  0.02, 0, 0, 1, 0.25, -0.07, 0, 0.02, 0, 0, -1), cal = 0,
  dataname = "Var_AIDS.csv", intercept = 1, erlvl = 0.05)
}
\arguments{
\item{d}{dimension of the observations \eqn{X_i}, d=2 and d=3 possible.}

\item{scale}{vector of all scales written as (location, bandwidth, direction, location, bandwidth, direction,...), e.g. (0.32,-0.07,0.02,0.07,1,0,0). ATTENTION: for Mode test all scales for the mode test have to be written first.}

\item{cal}{calibration (only for mode test at origin), cal=0 for theoretical quantiles, cal=1 for calibrated mode test}

\item{dataname}{Name of the .csv file that contains the observations \eqn{Y_i,X_i}.}

\item{intercept}{Decides between random coefficients model with and without intercept. intercept=0 when without intercept, intercept=1 when with intercept}

\item{erlvl}{Error level, has to be between zero and one}
}
\description{
This function performs the multiscale tests for local monotonicity of a bivariate and a trivariate density in the random coefficients model following the approach in Dunker et al. (2017).
  The model is
 \deqn{Y_i=<\beta_i,X_i>, i=1,...,n.}
 The tests are for the local monotonicity behavior of the density of the random coefficients \eqn{\beta_i}. The data \eqn{Y_i,X_i} is read in from a .csv file provided by the user, and the scales (locations, bandwidths, directions) for the test are chosen by the user. The function contains the rigorous testing procedure which controls the family wise error rate and a calibrated mode testing procedure.
}
\details{
Output:

Analysis of first relevant line of output in default setting exe( )

1 0 [ 0.32    -0.07    0.02     0.07      1     0     0  ]

(1)=1 (2)=0 (3)=0.32 (4)=-0.07 (5)=0.02 (6)=0.07 (7)=1. (8)=0. (9)=0.

(1)=1 significant detection of decrease, otherwise (1)=0

(2)=1 significant detection of increase, otherwise (2)=0

( (3)(4)(5) )=(0.32,-0.07,0.02) test location t=(0.32,-0.07,0.02)

(6)=0.07 bandwidth h=0.07

( (7)(8)(9) )=(1.,0.,0.) test direction v=(1.,0.,0.)

MODE DETECTION=1 test detected mode based on the first 4 (d=2) or 6 (d=3) scales, otherwise =0
}
\examples{
exe()
exe(d=2,scale=c(1,0,1,1,0,-1,0,1,-1,0,0,1,1,0,1,0,-1,1,0,-1),cal=1,dataname="2dTestdata.csv",intercept=0,erlvl=0.05)
}
\references{
Dunker, F., Eckle, K., Proksch, K., Schmidt-Hieber, J. (2017) Tests for qualitative features in the random coefficients model, arXiv
}
\keyword{RCM}


==> anc/randCoeff/randCoeff.Rproj <==
Version: 1.0

RestoreWorkspace: No
SaveWorkspace: No
AlwaysSaveHistory: Default

EnableCodeIndexing: Yes
Encoding: UTF-8

AutoAppendNewline: Yes
StripTrailingWhitespace: Yes

BuildType: Package
PackageUseDevtools: Yes
PackageInstallArgs: --no-multiarch --with-keep.source
PackageRoxygenize: rd,collate,namespace


==> anc/randCoeff/vignettes/my-vignette.Rmd <==
---
title: "Testing for shape constraints in the Random Coefficients Model"
author: "Konstantin Eckle"
date: "`r Sys.Date()`"
output: rmarkdown::html_vignette
vignette: >
  %\VignetteIndexEntry{Testing for shape constraints in the Random Coefficients Model}
  %\VignetteEngine{knitr::rmarkdown}
  %\VignetteEncoding{UTF-8}
---

This is a basic introduction on usage of the R package randCoeff for testing for shape constraints of the density of the random coefficients $\beta_i$ in the linear Random Coefficients Model

$$Y_i=<\beta_i,X_i>,\quad  i=1,...,n,$$

based on observations $Y_i,X_i$.

## Dependency on Python
Main parts of the code of the randCoeff package are written in Python. A recent version of Python needs to be installed on the users computer in order to run the main function exe( ). The modules in Python which are needed are:

math, numpy, scipy, csv, scipy.signal, scipy.integrate, scipy.stats

## Main function
The randCoeff package only contains the function exe( ), which calls the python code that runs the testing procedure. The default call exe( ) performs simultaneously a mode test and two tests for the sign of the random coefficient components at the mode location as discussed in the paper (Dunker, F., Eckle, K., Proksch, K., Schmidt-Hieber, J. (2017), Tests for qualitative features in the random coefficients model, arXiv) using data from the British Family Expenditure Survey.

In the following, we will discuss the default setting exe( ) to provide a better understanding of how to apply the package randCoeff.

## Input
exe <- function(d,scale,cal,dataname,intercept,erlvl)


d: dimension of the random coefficients $\beta_i$

---Default: d=3

scale: vector of all scales written as (location, bandwidth, direction, location, bandwidth, direction,...).

---Default: 

---scale=c(0.32,-0.07,0.02,0.07,1,0,0,0.18,-0.07,0.02,0.07,-1,0,0,0.25,0,0.02,0.07,0,1,0,0.25,-0.14,0.02,0.07,0,-1,0,0.25,-0.07,0.09,0.07,0,0,1,0.25,-0.07,-0.05,0.07,0,0,-1,0.27,-0.07,0.02,0.02,1,0,0,0.23,-0.07,0.02,0.02,-1,0,0,0.25,-0.05,0.02,0.02,0,1,0,0.25,-0.09,0.02,0.02,0,-1,0,0.25,-0.07,0.04,0.02,0,0,1,0.25,-0.07,0,0.02,0,0,-1)

---performs tests for monotonicity at the following scales

---location (0.32,-0.07,0.02), bandwidth 0.07, direction (1,0,0)

---location (0.18,-0.07,0.02), bandwidth 0.07, direction (-1,0,0)

---location (0.25,0,0.02), bandwidth 0.07, direction (0,1,0)

---location (0.25,-0.14,0.02), bandwidth 0.07, direction (0,-1,0)

---location (0.25,-0.07,0.09), bandwidth 0.07, direction (0,0,1)

---location (0.25,-0.07,-0.05), bandwidth 0.07, direction (0,0,-1)

---location (0.27,-0.07,0.02), bandwidth 0.02, direction (1,0,0)

---location (0.23,-0.07,0.02), bandwidth 0.02, direction (-1,0,0)

---location (0.25,-0.05,0.02), bandwidth 0.02, direction (0,1,0)

---location (0.25,-0.09,0.02), bandwidth 0.02, direction (0,-1,0)

---location (0.25,-0.07,0.04), bandwidth 0.02, direction (0,0,1)

---location (0.25,-0.07,0), bandwidth 0.02, direction (0,0,-1)



cal: set equal to one only for mode test, see below

---Default: cal=0, use theoretical quantiles

dataname: name of the .csv file for the data $Y_i,X_i$. The data has to be saved in the same folder as the data "Var_AIDS.csv", see below for the structure of the data file.

---Default: dataname="Var_AIDS.csv"

intercept: set to one, if intercept in the random coefficients is assumed, otherwise zero, see below.

---Default: intercept=1, investigate random coefficients model with intercept.

erlvl: significance level of the test.

---Default:erlvl=0.05

## Data structure
In the case d=3 (d=2 is similar):

Without intercept (set input intercept=0)

The first line of the .csv file is assumed to be a header and not read in. All other lines of the .csv file are given by $Y_i, X_{i,1}, X_{i,2}, X_{i,3},\quad i=1,...,n.$

With intercept, that is, $X_{i,1}=1$ (set input intercept=1)

The first line of the .csv file is assumed to be a header and not read in. All other lines of the .csv file are given by $Y_i, X_{i,2}, X_{i,3}, \quad i=1,...,n.$

## Mode test
To perform a mode test the input scale has to be of a particular form. In the default setting, the first six scales are used for a mode test at the location (0.25,-0.07,0.02) with bandwidth 0.07. 

For a mode test in d=3 six tests are performed in the directions of the ONB. In the default setting, e.g. the first scale corresponds to the first unit vector (1,0,0) and the test location is (0.25,-0.07,0.02)+bandwidth*(1,0,0).

For a mode test in d=2 four tests are performed in the directions of the ONB.

The scales for the mode tests always have to be the first entries of the input scale. If additional tests are performed, then the additional scales have to be included in scale after the scales for the mode test. In this case, no calibration is possible.

Calibration:

If only one mode test is performed, the input cal can be set to one for a calibrated mode test which keeps its nominal level for the special task of mode detection. The input must be standardized such that the mode location is at the origin and the bandwidth is less or equal to one.

## Output
The output of exe( ) is as follows:

      100
      1 0 [ 0.32 -0.07  0.02  0.07   1.    0.    0.  ]
      1 0 [ 0.18 -0.07  0.02  0.07  -1.    0.    0.  ]
      1 0 [ 0.25  0.    0.02  0.07   0.    1.    0.  ]
      1 0 [ 0.25 -0.14  0.02  0.07   0.   -1.    0.  ]
      1 0 [ 0.25 -0.07  0.09  0.07   0.    0.    1.  ]
      1 0 [ 0.25 -0.07 -0.05  0.07   0.    0.   -1.  ]
      1 0 [ 0.27 -0.07  0.02  0.02   1.    0.    0.  ]
      1 0 [ 0.25 -0.05  0.02  0.02   0.    1.    0.  ]
      1 0 [ 0.25 -0.09  0.02  0.02   0.   -1.    0.  ]
      1 0 [ 0.25 -0.07  0.04  0.02   0.    0.    1.  ]
      MODE DETECTION: 1



"100": no meaning for the testing procedure, shows computation progress.

"1 0 [ 0.32 -0.07  0.02  0.07   1.    0.    0.  ]": the test detected a decrease at  t=(0.32 -0.07  0.02) with bandwidth h=0.07 in direction v=(1.    0.    0.). (0 1 [0.32 ... would mean the test detected an increase)

"MODE DETECTION: 1": A combination of the first 6 tests shows that a mode was detected at (0.25,-0.07,0.02). If no mode was detected, "MODE DETECTION: 0" would be displayed



      
      
      



==> anc/randCoeff/vignettes/my-vignette.html <==
<!DOCTYPE html>

<html xmlns="http://www.w3.org/1999/xhtml">

<head>

<meta charset="utf-8" />
<meta http-equiv="Content-Type" content="text/html; charset=utf-8" />
<meta name="generator" content="pandoc" />

<meta name="viewport" content="width=device-width, initial-scale=1">

<meta name="author" content="Konstantin Eckle" />

<meta name="date" content="2017-12-15" />

<title>Testing for shape constraints in the Random Coefficients Model</title>






<link href="data:text/css;charset=utf-8,body%20%7B%0Abackground%2Dcolor%3A%20%23fff%3B%0Amargin%3A%201em%20auto%3B%0Amax%2Dwidth%3A%20700px%3B%0Aoverflow%3A%20visible%3B%0Apadding%2Dleft%3A%202em%3B%0Apadding%2Dright%3A%202em%3B%0Afont%2Dfamily%3A%20%22Open%20Sans%22%2C%20%22Helvetica%20Neue%22%2C%20Helvetica%2C%20Arial%2C%20sans%2Dserif%3B%0Afont%2Dsize%3A%2014px%3B%0Aline%2Dheight%3A%201%2E35%3B%0A%7D%0A%23header%20%7B%0Atext%2Dalign%3A%20center%3B%0A%7D%0A%23TOC%20%7B%0Aclear%3A%20both%3B%0Amargin%3A%200%200%2010px%2010px%3B%0Apadding%3A%204px%3B%0Awidth%3A%20400px%3B%0Aborder%3A%201px%20solid%20%23CCCCCC%3B%0Aborder%2Dradius%3A%205px%3B%0Abackground%2Dcolor%3A%20%23f6f6f6%3B%0Afont%2Dsize%3A%2013px%3B%0Aline%2Dheight%3A%201%2E3%3B%0A%7D%0A%23TOC%20%2Etoctitle%20%7B%0Afont%2Dweight%3A%20bold%3B%0Afont%2Dsize%3A%2015px%3B%0Amargin%2Dleft%3A%205px%3B%0A%7D%0A%23TOC%20ul%20%7B%0Apadding%2Dleft%3A%2040px%3B%0Amargin%2Dleft%3A%20%2D1%2E5em%3B%0Amargin%2Dtop%3A%205px%3B%0Amargin%2Dbottom%3A%205px%3B%0A%7D%0A%23TOC%20ul%20ul%20%7B%0Amargin%2Dleft%3A%20%2D2em%3B%0A%7D%0A%23TOC%20li%20%7B%0Aline%2Dheight%3A%2016px%3B%0A%7D%0Atable%20%7B%0Amargin%3A%201em%20auto%3B%0Aborder%2Dwidth%3A%201px%3B%0Aborder%2Dcolor%3A%20%23DDDDDD%3B%0Aborder%2Dstyle%3A%20outset%3B%0Aborder%2Dcollapse%3A%20collapse%3B%0A%7D%0Atable%20th%20%7B%0Aborder%2Dwidth%3A%202px%3B%0Apadding%3A%205px%3B%0Aborder%2Dstyle%3A%20inset%3B%0A%7D%0Atable%20td%20%7B%0Aborder%2Dwidth%3A%201px%3B%0Aborder%2Dstyle%3A%20inset%3B%0Aline%2Dheight%3A%2018px%3B%0Apadding%3A%205px%205px%3B%0A%7D%0Atable%2C%20table%20th%2C%20table%20td%20%7B%0Aborder%2Dleft%2Dstyle%3A%20none%3B%0Aborder%2Dright%2Dstyle%3A%20none%3B%0A%7D%0Atable%20thead%2C%20table%20tr%2Eeven%20%7B%0Abackground%2Dcolor%3A%20%23f7f7f7%3B%0A%7D%0Ap%20%7B%0Amargin%3A%200%2E5em%200%3B%0A%7D%0Ablockquote%20%7B%0Abackground%2Dcolor%3A%20%23f6f6f6%3B%0Apadding%3A%200%2E25em%200%2E75em%3B%0A%7D%0Ahr%20%7B%0Aborder%2Dstyle%3A%20solid%3B%0Aborder%3A%20none%3B%0Aborder%2Dtop%3A%201px%20solid%20%23777%3B%0Amargin%3A%2028px%200%3B%0A%7D%0Adl%20%7B%0Amargin%2Dleft%3A%200%3B%0A%7D%0Adl%20dd%20%7B%0Amargin%2Dbottom%3A%2013px%3B%0Amargin%2Dleft%3A%2013px%3B%0A%7D%0Adl%20dt%20%7B%0Afont%2Dweight%3A%20bold%3B%0A%7D%0Aul%20%7B%0Amargin%2Dtop%3A%200%3B%0A%7D%0Aul%20li%20%7B%0Alist%2Dstyle%3A%20circle%20outside%3B%0A%7D%0Aul%20ul%20%7B%0Amargin%2Dbottom%3A%200%3B%0A%7D%0Apre%2C%20code%20%7B%0Abackground%2Dcolor%3A%20%23f7f7f7%3B%0Aborder%2Dradius%3A%203px%3B%0Acolor%3A%20%23333%3B%0Awhite%2Dspace%3A%20pre%2Dwrap%3B%20%0A%7D%0Apre%20%7B%0Aborder%2Dradius%3A%203px%3B%0Amargin%3A%205px%200px%2010px%200px%3B%0Apadding%3A%2010px%3B%0A%7D%0Apre%3Anot%28%5Bclass%5D%29%20%7B%0Abackground%2Dcolor%3A%20%23f7f7f7%3B%0A%7D%0Acode%20%7B%0Afont%2Dfamily%3A%20Consolas%2C%20Monaco%2C%20%27Courier%20New%27%2C%20monospace%3B%0Afont%2Dsize%3A%2085%25%3B%0A%7D%0Ap%20%3E%20code%2C%20li%20%3E%20code%20%7B%0Apadding%3A%202px%200px%3B%0A%7D%0Adiv%2Efigure%20%7B%0Atext%2Dalign%3A%20center%3B%0A%7D%0Aimg%20%7B%0Abackground%2Dcolor%3A%20%23FFFFFF%3B%0Apadding%3A%202px%3B%0Aborder%3A%201px%20solid%20%23DDDDDD%3B%0Aborder%2Dradius%3A%203px%3B%0Aborder%3A%201px%20solid%20%23CCCCCC%3B%0Amargin%3A%200%205px%3B%0A%7D%0Ah1%20%7B%0Amargin%2Dtop%3A%200%3B%0Afont%2Dsize%3A%2035px%3B%0Aline%2Dheight%3A%2040px%3B%0A%7D%0Ah2%20%7B%0Aborder%2Dbottom%3A%204px%20solid%20%23f7f7f7%3B%0Apadding%2Dtop%3A%2010px%3B%0Apadding%2Dbottom%3A%202px%3B%0Afont%2Dsize%3A%20145%25%3B%0A%7D%0Ah3%20%7B%0Aborder%2Dbottom%3A%202px%20solid%20%23f7f7f7%3B%0Apadding%2Dtop%3A%2010px%3B%0Afont%2Dsize%3A%20120%25%3B%0A%7D%0Ah4%20%7B%0Aborder%2Dbottom%3A%201px%20solid%20%23f7f7f7%3B%0Amargin%2Dleft%3A%208px%3B%0Afont%2Dsize%3A%20105%25%3B%0A%7D%0Ah5%2C%20h6%20%7B%0Aborder%2Dbottom%3A%201px%20solid%20%23ccc%3B%0Afont%2Dsize%3A%20105%25%3B%0A%7D%0Aa%20%7B%0Acolor%3A%20%230033dd%3B%0Atext%2Ddecoration%3A%20none%3B%0A%7D%0Aa%3Ahover%20%7B%0Acolor%3A%20%236666ff%3B%20%7D%0Aa%3Avisited%20%7B%0Acolor%3A%20%23800080%3B%20%7D%0Aa%3Avisited%3Ahover%20%7B%0Acolor%3A%20%23BB00BB%3B%20%7D%0Aa%5Bhref%5E%3D%22http%3A%22%5D%20%7B%0Atext%2Ddecoration%3A%20underline%3B%20%7D%0Aa%5Bhref%5E%3D%22https%3A%22%5D%20%7B%0Atext%2Ddecoration%3A%20underline%3B%20%7D%0A%0Acode%20%3E%20span%2Ekw%20%7B%20color%3A%20%23555%3B%20font%2Dweight%3A%20bold%3B%20%7D%20%0Acode%20%3E%20span%2Edt%20%7B%20color%3A%20%23902000%3B%20%7D%20%0Acode%20%3E%20span%2Edv%20%7B%20color%3A%20%2340a070%3B%20%7D%20%0Acode%20%3E%20span%2Ebn%20%7B%20color%3A%20%23d14%3B%20%7D%20%0Acode%20%3E%20span%2Efl%20%7B%20color%3A%20%23d14%3B%20%7D%20%0Acode%20%3E%20span%2Ech%20%7B%20color%3A%20%23d14%3B%20%7D%20%0Acode%20%3E%20span%2Est%20%7B%20color%3A%20%23d14%3B%20%7D%20%0Acode%20%3E%20span%2Eco%20%7B%20color%3A%20%23888888%3B%20font%2Dstyle%3A%20italic%3B%20%7D%20%0Acode%20%3E%20span%2Eot%20%7B%20color%3A%20%23007020%3B%20%7D%20%0Acode%20%3E%20span%2Eal%20%7B%20color%3A%20%23ff0000%3B%20font%2Dweight%3A%20bold%3B%20%7D%20%0Acode%20%3E%20span%2Efu%20%7B%20color%3A%20%23900%3B%20font%2Dweight%3A%20bold%3B%20%7D%20%20code%20%3E%20span%2Eer%20%7B%20color%3A%20%23a61717%3B%20background%2Dcolor%3A%20%23e3d2d2%3B%20%7D%20%0A" rel="stylesheet" type="text/css" />

</head>

<body>




<h1 class="title toc-ignore">Testing for shape constraints in the Random Coefficients Model</h1>
<h4 class="author"><em>Konstantin Eckle</em></h4>
<h4 class="date"><em>2017-12-15</em></h4>



<p>This is a basic introduction on usage of the R package randCoeff for testing for shape constraints of the density of the random coefficients <span class="math inline">\(\beta_i\)</span> in the linear Random Coefficients Model</p>
<p><span class="math display">\[Y_i=&lt;\beta_i,X_i&gt;,\quad  i=1,...,n,\]</span></p>
<p>based on observations <span class="math inline">\(Y_i,X_i\)</span>.</p>
<div id="dependency-on-python" class="section level2">
<h2>Dependency on Python</h2>
<p>Main parts of the code of the randCoeff package are written in Python. A recent version of Python needs to be installed on the users computer in order to run the main function exe( ). The modules in Python which are needed are:</p>
<p>math, numpy, scipy, csv, scipy.signal, scipy.integrate, scipy.stats</p>
</div>
<div id="main-function" class="section level2">
<h2>Main function</h2>
<p>The randCoeff package only contains the function exe( ), which calls the python code that runs the testing procedure. The default call exe( ) performs simultaneously a mode test and two tests for the sign of the random coefficient components at the mode location as discussed in the paper (Dunker, F., Eckle, K., Proksch, K., Schmidt-Hieber, J. (2017), Tests for qualitative features in the random coefficients model, arXiv) using data from the British Family Expenditure Survey.</p>
<p>In the following, we will discuss the default setting exe( ) to provide a better understanding of how to apply the package randCoeff.</p>
</div>
<div id="input" class="section level2">
<h2>Input</h2>
<p>exe &lt;- function(d,scale,cal,dataname,intercept,erlvl)</p>
<p>d: dimension of the random coefficients <span class="math inline">\(\beta_i\)</span></p>
<p>—Default: d=3</p>
<p>scale: vector of all scales written as (location, bandwidth, direction, location, bandwidth, direction,…).</p>
<p>—Default:</p>
<p>—scale=c(0.32,-0.07,0.02,0.07,1,0,0,0.18,-0.07,0.02,0.07,-1,0,0,0.25,0,0.02,0.07,0,1,0,0.25,-0.14,0.02,0.07,0,-1,0,0.25,-0.07,0.09,0.07,0,0,1,0.25,-0.07,-0.05,0.07,0,0,-1,0.27,-0.07,0.02,0.02,1,0,0,0.23,-0.07,0.02,0.02,-1,0,0,0.25,-0.05,0.02,0.02,0,1,0,0.25,-0.09,0.02,0.02,0,-1,0,0.25,-0.07,0.04,0.02,0,0,1,0.25,-0.07,0,0.02,0,0,-1)</p>
<p>—performs tests for monotonicity at the following scales</p>
<p>—location (0.32,-0.07,0.02), bandwidth 0.07, direction (1,0,0)</p>
<p>—location (0.18,-0.07,0.02), bandwidth 0.07, direction (-1,0,0)</p>
<p>—location (0.25,0,0.02), bandwidth 0.07, direction (0,1,0)</p>
<p>—location (0.25,-0.14,0.02), bandwidth 0.07, direction (0,-1,0)</p>
<p>—location (0.25,-0.07,0.09), bandwidth 0.07, direction (0,0,1)</p>
<p>—location (0.25,-0.07,-0.05), bandwidth 0.07, direction (0,0,-1)</p>
<p>—location (0.27,-0.07,0.02), bandwidth 0.02, direction (1,0,0)</p>
<p>—location (0.23,-0.07,0.02), bandwidth 0.02, direction (-1,0,0)</p>
<p>—location (0.25,-0.05,0.02), bandwidth 0.02, direction (0,1,0)</p>
<p>—location (0.25,-0.09,0.02), bandwidth 0.02, direction (0,-1,0)</p>
<p>—location (0.25,-0.07,0.04), bandwidth 0.02, direction (0,0,1)</p>
<p>—location (0.25,-0.07,0), bandwidth 0.02, direction (0,0,-1)</p>
<p>cal: set equal to one only for mode test, see below</p>
<p>—Default: cal=0, use theoretical quantiles</p>
<p>dataname: name of the .csv file for the data <span class="math inline">\(Y_i,X_i\)</span>. The data has to be saved in the same folder as the data “Var_AIDS.csv”, see below for the structure of the data file.</p>
<p>—Default: dataname=“Var_AIDS.csv”</p>
<p>intercept: set to one, if intercept in the random coefficients is assumed, otherwise zero, see below.</p>
<p>—Default: intercept=1, investigate random coefficients model with intercept.</p>
<p>erlvl: significance level of the test.</p>
<p>—Default:erlvl=0.05</p>
</div>
<div id="data-structure" class="section level2">
<h2>Data structure</h2>
<p>In the case d=3 (d=2 is similar):</p>
<p>Without intercept (set input intercept=0)</p>
<p>The first line of the .csv file is assumed to be a header and not read in. All other lines of the .csv file are given by <span class="math inline">\(Y_i, X_{i,1}, X_{i,2}, X_{i,3},\quad i=1,...,n.\)</span></p>
<p>With intercept, that is, <span class="math inline">\(X_{i,1}=1\)</span> (set input intercept=1)</p>
<p>The first line of the .csv file is assumed to be a header and not read in. All other lines of the .csv file are given by <span class="math inline">\(Y_i, X_{i,2}, X_{i,3}, \quad i=1,...,n.\)</span></p>
</div>
<div id="mode-test" class="section level2">
<h2>Mode test</h2>
<p>To perform a mode test the input scale has to be of a particular form. In the default setting, the first six scales are used for a mode test at the location (0.25,-0.07,0.02) with bandwidth 0.07.</p>
<p>For a mode test in d=3 six tests are performed in the directions of the ONB. In the default setting, e.g. the first scale corresponds to the first unit vector (1,0,0) and the test location is (0.25,-0.07,0.02)+bandwidth*(1,0,0).</p>
<p>For a mode test in d=2 four tests are performed in the directions of the ONB.</p>
<p>The scales for the mode tests always have to be the first entries of the input scale. If additional tests are performed, then the additional scales have to be included in scale after the scales for the mode test. In this case, no calibration is possible.</p>
<p>Calibration:</p>
<p>If only one mode test is performed, the input cal can be set to one for a calibrated mode test which keeps its nominal level for the special task of mode detection. The input must be standardized such that the mode location is at the origin and the bandwidth is less or equal to one.</p>
</div>
<div id="output" class="section level2">
<h2>Output</h2>
<p>The output of exe( ) is as follows:</p>
<pre><code>  100
  1 0 [ 0.32 -0.07  0.02  0.07   1.    0.    0.  ]
  1 0 [ 0.18 -0.07  0.02  0.07  -1.    0.    0.  ]
  1 0 [ 0.25  0.    0.02  0.07   0.    1.    0.  ]
  1 0 [ 0.25 -0.14  0.02  0.07   0.   -1.    0.  ]
  1 0 [ 0.25 -0.07  0.09  0.07   0.    0.    1.  ]
  1 0 [ 0.25 -0.07 -0.05  0.07   0.    0.   -1.  ]
  1 0 [ 0.27 -0.07  0.02  0.02   1.    0.    0.  ]
  1 0 [ 0.25 -0.05  0.02  0.02   0.    1.    0.  ]
  1 0 [ 0.25 -0.09  0.02  0.02   0.   -1.    0.  ]
  1 0 [ 0.25 -0.07  0.04  0.02   0.    0.    1.  ]
  MODE DETECTION: 1</code></pre>
<p>“100”: no meaning for the testing procedure, shows computation progress.</p>
<p>“1 0 [ 0.32 -0.07 0.02 0.07 1. 0. 0. ]”: the test detected a decrease at t=(0.32 -0.07 0.02) with bandwidth h=0.07 in direction v=(1. 0. 0.). (0 1 [0.32 … would mean the test detected an increase)</p>
<p>“MODE DETECTION: 1”: A combination of the first 6 tests shows that a mode was detected at (0.25,-0.07,0.02). If no mode was detected, “MODE DETECTION: 0” would be displayed</p>
</div>



<!-- dynamically load mathjax for compatibility with self-contained -->
<script>
  (function () {
    var script = document.createElement("script");
    script.type = "text/javascript";
    script.src  = "https://mathjax.rstudio.com/latest/MathJax.js?config=TeX-AMS-MML_HTMLorMML";
    document.getElementsByTagName("head")[0].appendChild(script);
  })();
</script>

</body>
</html>

